Monotonicity of eigenstate thermalization hypothesis in two-dimensional systems

We study numerically the enveloping $f$-function of the fluctuation term in eigenstate thermalization hypothesis (ETH) statement. We concentrate on the energy (or entropy) dependence of this function in two-dimensional systems. Our numerical results show that it is, in general, a monotonically increasing function of the entropy. This is in agreement with the general expectation that fluctuations increase with increasing entropy. We show that the $f$-function locally flattens with increasing system-size. The flattening rate is directly proportional to the system size. We also show that the flattening rate is directly proportional to the particle number for systems of same spatial size. This variation of the $f$-function is important for physics at subleading order of the system-size. So, it is relevant for intermediate-size systems (upto a few hundred qubits) which are experimentally accessible. One exception we found is that the $f$-function of the order parameter of a thermal phase transition defy the monotonic behaviour.

==> anc/ETH_monotonicity_analysis_HCB_Ob1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    515592,      12056]
NotebookOptionsPosition[    506677,      11928]
NotebookOutlinePosition[    507081,      11944]
CellTagsIndexPosition[    507038,      11941]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.9878166023582325`*^9, 3.987816619871855*^9}},
 CellLabel->
  "In[579]:=",ExpressionUUID->"c2a79768-2c98-4813-b279-6d4f0567dabe"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Import", " ", "f", 
   RowBox[{"(", 
    OverscriptBox["E", "_"], ")"}], " ", "of", " ", "the", " ", "occupation", 
   " ", "number", " ", "operator", " ", 
   SubscriptBox["O", "B1"], " ", "calculated", " ", "in", " ", "HCB_Lx", "*", 
   "Ly", "*", "Up", "*", 
   RowBox[{".", 
    RowBox[{"nb", "'"}]}], "s"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9554375266540403`*^9, 3.95543762427264*^9}, {
  3.9554378446913037`*^9, 3.9554378573252788`*^9}, {3.97074487685425*^9, 
  3.9707448873641863`*^9}, {3.987820285254609*^9, 
  3.987820285351737*^9}},ExpressionUUID->"75f7688f-bbf3-41b2-ba6b-\
cb2e1c9ef85d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb4x4x4", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx4Ly4Up4\\\\KEraveOnmEb_omega02to50_\
domega005.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954415035126911*^9, 3.95441504105972*^9}, {
   3.959725967813575*^9, 3.959726022037755*^9}, {3.9597260856025915`*^9, 
   3.959726086158883*^9}, {3.9597808315012894`*^9, 3.959780832008596*^9}, 
   3.959780891867241*^9, 3.959780970787863*^9, {3.9676980461179056`*^9, 
   3.9676980581164656`*^9}, {3.9878162173924866`*^9, 3.9878162222429223`*^9}, 
   3.9878163497319703`*^9, {3.9878166277377644`*^9, 3.9878166278833137`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"61803c7c-0d3b-4ab3-8d0b-fa895db922b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb5x4x4", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly4Up4\\\\KEraveOnmEb_omega02to50_\
domega0025.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9536758871983614`*^9, 3.9536758976838584`*^9}, {
   3.9542335641601353`*^9, 3.954233564455246*^9}, {3.954381084952362*^9, 
   3.9543810941462955`*^9}, {3.954415010637447*^9, 3.954415011012267*^9}, {
   3.9544155582569304`*^9, 3.9544155891200805`*^9}, {3.95972599094086*^9, 
   3.959725995489209*^9}, {3.9597260325197716`*^9, 3.9597260379595385`*^9}, {
   3.959780844683648*^9, 3.959780847609579*^9}, 3.9597808965945415`*^9, 
   3.959780946446192*^9, 3.9597809851819515`*^9, {3.9676980620323076`*^9, 
   3.9676980661356025`*^9}, {3.9878162291844993`*^9, 3.9878162322632847`*^9}, 
   3.9878163856014214`*^9, {3.987816630695013*^9, 3.9878166308420887`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"1f4e4460-0fbc-4544-945a-a38ca61f32be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb5x4x5", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly4Up5\\\\KEraveOnmEb_omega02to50_\
domega001.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9598049377381773`*^9, {3.96769806868997*^9, 3.9676980727111588`*^9}, {
   3.9878162366853375`*^9, 3.9878162394879704`*^9}, 3.9878163141818776`*^9, 
   3.9878164022615013`*^9, {3.9878166336023884`*^9, 3.987816633782556*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"7d6308ed-49d3-475a-a095-3158d35c7f88"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb5x4x6", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly4Up6\\\\KEraveOnmEb_omega02to50_\
domega0001.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9878162630002403`*^9, 3.987816265942594*^9}, 
   3.9878164278034225`*^9, {3.9878166359492006`*^9, 3.9878166361289587`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"24965baf-0109-4f78-b09f-1b91593b9e90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb5x5x4", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly5Up4\\\\KEraveOnmEb_omega02to50_\
domega001.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.98781627318888*^9, 3.987816280518679*^9}, 
   3.987816496134365*^9, {3.987816638414859*^9, 3.98781663859424*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8ec5f972-c707-433f-bfd0-ed61086b3bbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb5x5x5", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly5Up5\\\\KEraveOnmEb_omega02to50_\
domega00005.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.959780854748721*^9, 3.959780855999034*^9}, {
   3.9597809007961464`*^9, 3.9597809256307225`*^9}, {3.9597809910622325`*^9, 
   3.95978099502002*^9}, {3.959804884355855*^9, 3.9598049336843653`*^9}, {
   3.967698075151102*^9, 3.967698079003339*^9}, {3.987816243287921*^9, 
   3.9878162468675857`*^9}, 3.987816518938421*^9, {3.9878166431861506`*^9, 
   3.9878166433162565`*^9}, {3.9878190271895914`*^9, 3.9878190281956387`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9aa05cb8-c03d-4984-ba22-5e2968e1c38b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb3x5x5", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx3Ly5Up5\\\\KEraveOnmEb_omega02to50_\
domega005.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9882594788441916`*^9, 3.9882594814442444`*^9}, {
  3.9882603348009357`*^9, 3.9882603378896885`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"5c78513c-19c7-4ec2-8282-2d1eab612a89"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb3x6x5", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx3Ly6Up5\\\\KEraveOnmEb_omega02to50_\
domega005.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.988266194267226*^9, 3.9882661971813145`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b84c35f2-897c-421e-97c3-30e2164eea9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb3x6x6", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx3Ly6Up6\\\\KEraveOnmEb_omega02to50_\
domega0005.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9882594845467725`*^9, 3.9882594928384867`*^9}, 
   3.9882595512025623`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"29987c0a-bdfc-4197-b46e-a073d83c68d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb3x6x7", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx3Ly6Up7\\\\KEraveOnmEb_omega02to50_\
domega0002.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9882594845467725`*^9, 3.9882594928384867`*^9}, 
   3.9882595512025623`*^9, {3.9883795468819823`*^9, 3.98837954985804*^9}, 
   3.9885194987596436`*^9, 3.988519532743123*^9, 3.989409597913134*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"2103457a-cba5-492f-8f72-a34e5f54718e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb3x7x6", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx3Ly7Up6\\\\KEraveOnmEb_omega02to50_\
domega0001.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"b1b09400-53d5-4a24-bec6-6125c3d93398"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"KEraveOnmEb4x4x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb5x4x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb5x4x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb5x4x6", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb5x5x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb5x5x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb3x5x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb3x6x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb3x6x6", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb3x6x7", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb3x7x6", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega] = 1.\>\"", ",", "20", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<f(\!\(\*OverscriptBox[\(E\), \(_\)]\))\>\"", ",", "14", ",", 
        "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<4 x 4, 4\[UpArrow]\>\"", ",", "\"\<4 x 5, 4\[UpArrow]\>\"", ",", 
      "\"\<4 x 5, 5\[UpArrow]\>\"", ",", "\"\<4 x 5, 6\[UpArrow]\>\"", ",", 
      "\"\<5 x 5, 4\[UpArrow]\>\"", ",", "\"\<5 x 5, 5\[UpArrow]\>\"", ",", 
      "\"\<3 x 5, 5\[UpArrow]\>\"", ",", "\"\<3 x 6, 5\[UpArrow]\>\"", ",", 
      "\"\<3 x 6, 6\[UpArrow]\>\"", ",", "\"\<3 x 6, 7\[UpArrow]\>\"", ",", 
      "\"\<3 x 7, 6\[UpArrow]\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9544626572868595`*^9, 3.9544627021707745`*^9}, {
   3.95446280499413*^9, 3.954462805877465*^9}, {3.9544628904491377`*^9, 
   3.954462968769983*^9}, {3.954463017400901*^9, 3.954463032111147*^9}, {
   3.9544631641499853`*^9, 3.9544631656888995`*^9}, {3.954463300991287*^9, 
   3.9544633078498073`*^9}, {3.9554287032975507`*^9, 3.955428713843129*^9}, {
   3.9554376491474886`*^9, 3.955437657246272*^9}, {3.9597261235147924`*^9, 
   3.9597261323682756`*^9}, {3.959727982394065*^9, 3.959728009099327*^9}, {
   3.959781029696254*^9, 3.9597811164019938`*^9}, {3.9598049631712437`*^9, 
   3.9598049672841396`*^9}, {3.967698132719181*^9, 3.96769814193649*^9}, {
   3.97074502542726*^9, 3.9707450292351274`*^9}, {3.98781657303306*^9, 
   3.987816587260039*^9}, {3.987816652121877*^9, 3.9878166673370295`*^9}, {
   3.988259567944886*^9, 3.9882596987105184`*^9}, {3.9882662776477427`*^9, 
   3.988266279945298*^9}, {3.9883775258553634`*^9, 3.988377572162944*^9}, {
   3.988379573041499*^9, 3.9883795770073776`*^9}, 3.989409049560625*^9, {
   3.9894096136869235`*^9, 3.989409621813506*^9}, {3.989409973003276*^9, 
   3.9894099763581305`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"4f9cc937-5aea-4b62-9701-26612768839b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-6.219106377392788, 
         0.04098098898700356}, {-5.516914011351937, 
         0.055226483839513146`}, {-4.814922442713892, 
         0.08402987132152345}, {-4.114830420383517, 
         0.11185288770782356`}, {-3.433703097744799, 
         0.14112413170176996`}, {-2.8570811174077244`, 
         0.16449454007342898`}, {-2.170984835070099, 
         0.19206552355809903`}, {-1.431456703015421, 
         0.21885817985362202`}, {-0.8973324730764224, 
         0.23143660764583843`}, {-0.22905572023843027`, 0.2540312546538669}, {
         0.4389199897433287, 0.255323411550768}, {1.0990757315947914`, 
         0.24343504464122076`}, {1.6405592962123021`, 0.23255525599389443`}, {
         2.3749136152724617`, 0.20117149585990687`}, {3.043291416222283, 
         0.17002316571245332`}, {3.639546034478744, 0.14434844279311596`}, {
         4.351882194131821, 0.11750550968010397`}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAKVDdZ0eQHsDPy8LjTO6KP8TSmhDf
6BvAAIZSr/G4nD9vRqMfo5IZwNdi2GCcGKQ/I+RRt4gTF8ALz+Cx1XavPzmV
SggsjBTARGQ89xuZtT93LujGLQ0SwM00QfjAgrs/TrfQwMQyD8BJlaialADB
P9ZQVbofVwrAjWZHOXT8wz8Xh4h7VYQFwCVCBDcTJ8c/oHEC6i97AMDFkuwT
aRjKP5t45+fR8va/S+N1hAgMzT8YzUj5Jsrrvzpo7BDFa88/Zm7d5KpZ0L8V
RvbtWXzQP/DYOENiCtc/gtdWrXio0D86AEfapBbvPywM+Mp5HtA/hi9Ny16e
+D9XzCH1qTPOP6IceT9OTAFAZGytB8tAyz+UMhbWqioGQBp9Hb4yQsg/6Dn2
izEXC0DlGg69hhLFP2rY5rSu8A9Amds68hLzwT+M2ly352cSQGM2RRDMJL0/
AWIg2FvcFEAi0nwMlGe2P7jCKYK1ZxdA2Dmo2KWMsD8PYQPDLtgZQLGo67Yp
maQ/EeDDJF9yHED26gyvvfieP0wBwGg=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB4QEe/iFib1JlAgAAAB0AAAACAAAAboDYsUpkIcCoLwe/PVCbP3Z7eQGb
+x/APsQzZYiBpT/YuENvWmMdwFLqlkGJya0/ALC/uX3NGsAC15QzjeyzPw5+
pZi3ORjAariuWo9Zuj+HJ320hZgVwLTm68oPtMA/qM8wXkwHE8CzgGpCuaDE
P/YmAePNdxDA17oBkx7VyD8Iw/vG9coLwDqk6tAB98w/MLdnuSitBsCqsJuJ
GZjQP2q9IbO6nwHABz2Y25qL0j9uAasOlAr5vytf5uGFStQ/fzeYNRO97b+f
aoRy2qjVPz+K9JBlVNO/h1B7ZiJs1j9a3dOA5crUP6jbrhbVoNY/B7Xclj7Q
7j+tQ5RjP0jWP950WjIyiPk/vKB9235a1T9g5tHaA8UBQHGZXV2T7NM//9+4
4gPPBkDaCxexxDDSP6UHNUb87gtAzwcas5cB0D85lnubCYMQQNY48iSnkMs/
UnUn+tcRE0BiQ2nZaGrHP313+nVrpxVAAEM9Q75Rwz++KKvMID4YQE36ujax
o78/GkGQ0I/UGkD+nNKEDfe4P6Zw+wZObB1AyR0T29V9sj/EqJSjqgUgQEbW
TQQvvqk/rGZfSSFLIUD7RPGxwfufP5KajQT84CJATAuZTCAakz9hNOV1
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBIQLe/SFib1JlAgAAACEAAAACAAAAnK5ZhuitI8CiUTJ3aEiKP6iJhoG6
WSLAYo7l4OpIkz9mandSE1QhwDuya6DjK5s/PIqWldcTIMAgjpVR3OugP9xg
Jwb3yh3Aw1KsEz87pj/twGVtQ00bwEhkUyv7R6s/O+aZDlPcGMAkwDhicG+w
P0fxxkbEZBbA2ZmTEWHjsz+GyIaAOO8TwGy88bS9qLc/k79UiSaHEcAsqIra
jre7P6OWnnDWNQ7AxSND/i7/vz/WKFQRuWUJwPLDHQXaAcI/GvwmdTeSBMBv
JcjGwrPDP7zHcPRbh/+/QGIJWaJnxT9cvamlWd/1v18VcEOw4MY/B44ZD7WZ
6L9GtPQKbRrIPy22kzseWMW/ZDiKfosOyT/GhC1EjMLbP5VCtdI/Xck/XOUT
4ImE8D8+eh0BPRLJP6cKxnNxEvo/FFc2DcFKyD/HzdnYrdgBQO8OoOB/+MY/
FDUxQqmiBkB8CVkk9V/FP2xsQctKcgtAF6m3XfyAwz8ceiPHhSgQQJpkmT9w
jME/RSLdJ2iREkDb24K+Lei+P4kNIK2G/RRAGq/s7l94uj+N/ejAI2gXQONv
CsxGY7Y/j0suFknaGUAd3IAEHwKyP+i7WXs2OxxAHd2eq+AirT/5FR9Lk6Ue
QBbqCr9k16Y/A+u6HUyQIECf9rb+eoOiP0hEA1HR4CFAds68HsaZmz+zvvQc
5RcjQC6xwA77XJM/wDz8VQ==
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAApGFZMKRhIMAyQn5g8NaRP6egPsCJ
eB7AV9MbZ5timD/EdkEo9g0cwK/v6W6hBKE/s8yyBBfRGcD3gntxu0GmPzaV
v/VoVBfA7rO8xI/7rT8UwUX0K+8UwIVmjPXSU7Q/JrnuPqd8EsCFa/EeHKa5
P6La09CRHhDAOxnvxrT8vz+Muw4k7IgLwGtjQQ3oxsI/xV/r2C2pBsDK0zD3
NprFP7qmL8Tw4QHA9J5+g3k2yD9/VmK3Osv6v+omV7U6Eso/7PC4ENEO8b/a
KYWSZUvMP1mTIr0Ui9y/7+Jdd+ETzj8MpUma9i/AP93nXZgjec4/9tQmzyi1
5T9dtnlGAnPOP5gt0yhsxfQ/QjBYobxFzT/dpmKyvp/+P9A0zgvS5co/NkqU
LNPcA0DIVQF43M7IP4GhI7ozhwhA7BJclxgzxj9ffTEemW0NQJaII7NpQMM/
VD51DWkXEUDUhs4Is0jAPwxXaAcJbxNA4ev5EY9Quj9ut0w6XuQVQDs2KqmO
+bQ/EH96MhxTGEChy0trJJSvP8CuxmU=
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB4QEe/iFib1JlAgAAAB0AAAACAAAATxZTYiq2I8Dltj/gMQpiP4BMgHSn
wSLAorGK+qImYj+G86/EWHchwJ4KFlTw14Q/CjnQ07L+H8DCsYagV6WQP+J1
FNlkdh3AtXfervkEmD9GeV7/fSkbwFZWSXGtYp8/WinL5LzJGMD8Cwqpmwyk
PyfM1Ui1QxbAJgTbRaiOqD+9NUbSAc8TwHpL/jan1a0/2FZarf9sEcA0JwcA
rLGxP7LF8bylHA7A692hm+7otD+TC/y6JlYJwGlimyJ+7bc/S7iIXjV7BMAc
TMtzMX26Pwfjl34+Lv+/GTgZy0dBvT+W/TD0dIT1v/cZFtCCKr8/Z8DPYVou
6L8Y3cuYWFTAP3UVU7CPP8S/0kq50gvQwD/yN7iHULncP//XXc4Y3cA/zmtB
1oa68D8LkqaEtH/AP/KZgdsXI/o/jJNQ+mu5vz9mZxeG0uABQHgEZp0ky70/
DHAp2F+3BkCSLoAxeTy7PxyHMRcreQtA3jMb0H+HuD8vkIqs3CQQQHr7mdSE
yrU/1QB/iyWYEkCDWcJ1ItiyPxmGWCEm/xRANbLZmSKlrz88YipojWAXQLec
Dvkddqo/WlzFHejZGUB39+xYL5CkP78rBib7YRxAQfbHRRaZoD/qouFj
         "]]}, {
        Hue[0.08640786499873876, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAiyy8eBCWGsDCxon4boqxP+3iWAGO
ERjAfRLFbcIFuD/NN9s8OSsVwDBWP7Nekb8/r1BFNUqZEsDnySR0pRTEP8Pm
Ca7EqQ/A7UXQd931yD9kBR+/llEKwEw5JqxFeM4/dzlBI7fiBMBO3SRnut/R
P/biK++2bv+/oUe9XSZ91D9JiAAu+Z30v67En32FnNY/FAoNHnOr5L9RIUiM
HxHYPy713tRw1Hc/t+NuC/Dg2D8O/vExbsTkPxr/6ov3v9g/x/0DrLMd9T/h
111NSwzYP9joucYkSP8/GzLzsLJS1j/ERtaS0OAEQCCXNobLDtQ/mhBaBFs7
CkBin/nATdTRP5lyEy9Vng9AysGLczBazT84Xe8EXngSQCmsD8yLOMg/7IQu
CLQjFUDaFaZ3rDHDP5FyPa8A9BdAtkTog4v1uD9OZvCM+JkaQFUIznHYUbI/
vfimIg==
         "]]}, {
        Hue[0.3224758424985268, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAc91nHXR/H8DpeqXqiwyxP1pza2MV
yBzAulodsTQluT8y241NGfwZwAV09tiIT8E/0d6S7p0/F8BjC7FzALzHP0Qk
QKkVgRTA+gwtil0izj8jL4iPFc8RwKj0QgcN79I/dA9e+noiDsD5g2b2//bW
P9P+H2iKtgjAbWFbbtEz2z/ba3DnqGEDwCImdcCaNd8/NBvVDAYQ/L/WHvgi
WmrhPxfi7m7gfPG/Gv5kxDzd4j95sVxQ2LjbvzfDOjNgw+M/WzAfU5cazT+5
sRXd4yfkP6bbnCird+w/gYgjetzh4z8tdPoIZ7b4P2SiC5gMJ+M/JYPBsOCj
AUDgrSVKT87hPyTgemwVAQdAuyyLEN4S4D+/sDJOn1QMQBuJOL45I9w/wPZS
EzvXEEB4P37h/5nXP3UE75nejxNAOIuEX3ti0z8DoxWnZE0WQKY+M3//p84/
F4+to7IKGUDTTmw+btDHP1PCz3/hxxtA7k3lysuLwT/wRBfJwoseQFoHtn9k
Grg/9KjbVXipIECr4xvM4CKvP5bZwjQ=
         "]]}, {
        Hue[0.5585438199983166, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAwdgShAGDIMAbj1hnzEKkP0M0Gq32
aR7AwroDVo5TrT91WwNk6robwPpXn/h9BLQ/bVo873jpGMAs7FJOtlm5P+nH
6Uc0KRbALKbz7AX/vz/SHch5IGETwO2aHuyWqsM/MR4m/n6cEMA3CxWXRpvH
P+N+f7j5wgvAwqdNXALFyz9Z9bPnTWAGwJVKrc/+xc8/zUEMFB37AMBpm8z2
mLTRP3CNtG5sJfe/JRmfHGxP0z8hBgaAPPvov/TaYJCyb9Q/9GIea4zau7+s
EnotjjjVP+yytJUn1eE/g6VtUqZY1T9dI8MzoZLzP9eaxuVD89Q/MN/pYhk0
/j9ba9HSKP/TPxvRjOpvfwRAgF5jrHZ50j9SzWBHV+IJQGjyULLHwtA/C7ng
e49DD0DbbWAK3DPNP/vNEHuvWBJAS1Hgdj/3yD/7BTPcIBEVQMGTCHvhsMQ/
5ZxKXVXYF0ARBwKI0kTAP+zVUAyloBpAs4smue7quT/noau2a2kdQJUo4KI6
PbM/qfa/mukUIEDXtTHFJn6qPxQUyQw=
         "]]}, {
        Hue[0.7946117974981064, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB4QEe/iFib1JlAgAAAB0AAAACAAAA7xpedQuxI8BPLCDe70mZP8WjNjUx
NCLAfVxerEJroT82NQ0bfOggwL8R3J/1e6Y/PXprS/YbH8BRvq3SQxurP46C
ITpVLhzAR3OTUEP6sT9NsxwiVFAZwM+uNs2bTrc/kPCbqgx7FsBKwIf6y169
P4oiRYhGvBPAA+toIwcywj9rVaiUdv8QwOs8Sp+4ucU/+fWh7d2FDMBVPIDb
1zbJP9/6kJSaAwfAxgwrQnXEzD/+xLaqPJIBwK4IWm8p4c8/zERTLThQ+L8f
htiyrlLRP6xE2Zi9Deu/1VvpPvlZ0j9UxNWPVBrGv0XBw7UyAtM/b8jMIATg
3z8Vfs7320HTP9LC0V8dv/I/qj4m270C0z8j8q652YT9P5jKatSxZNI/89lP
jv4jBEDjz/j6AELRP9CWk4ORiQlA2+T2T+edzz9HIPfncfgOQF30nSbgP8w/
nF2ImP00EkB4bzD0sn3IPz8C6r+c7xRA1Y7SfPQIxT+nAyv2crEXQOhv01HU
WcE/ZfRgGZNzGkAwotnk/yK8P/qKeiArPR1AXrd+Rgeptj+RxKcaZfIfQDZb
J7CVx7A/rSrUzTJ1IUA9wkqFPb+oP/gUwJbL/SJARyT8B2iNoj8uQ+m3
         "]]}, {
        Hue[0.030679774997896203`, 0.6, 0.6], 
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB4QEe/iFib1JlAgAAAB0AAAACAAAA8HA3b5yHI8BOw+r0+EySP1IC9Ss7
PSLACeT+LK2TmT8WV+nqvc0gwEyiTkwnvaE/mybRhlW5HsBCYHyzxXGoPwM7
7/OR3hvAy4/hRKFZrz+ytAVcXhUZwMeNOvwT6bM/JsdG+dVQFsBZVRMfho24
P5a7nbEUkBPA91Q3jZazvT/xH6znTskQwNd59gx1xcE/TNeyiwUZDMBjIgt3
ILfEP8J4N/YMowbApE4oIQ+zxz9pUMqJ1DkBwK8p0QybVMo/uSBnKNCZ979T
QeXiUDPMP5QZFaeam+m/DUoWBYXRzT+AbBOQctG/vwFiOzXdrs4/si0hEzyI
4T8MO4WyD9DOPxqN0kufhfM/a3hMUSdhzj8ZO5M33Ub+P/hjpP4D98w/3Ymj
4QOOBECyNgr/BPrKP3dvqDzM+AlA5V9Xc/d1yD8zmIAhz2gPQMcRP+dEqcU/
VK6jwpZwEkDSLpKavMrCP//MR1riLRVAq2RvgQSJvz+SdpjZ8OoXQCeyKVIs
Bro/4PAWArWwGkB9pBHpluy0P1hf95TSeh1AaffznBDArz+Mb2qi5SggQOJt
XaWpcac/og+tCr+AIUBZivu+/MegP75ImF/I9SJAypfHpBxklT82wOOO
         "]]}}, {{
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-6.219106377392788, 
         0.04098098898700356}}, {{-5.516914011351937, 
         0.055226483839513146`}}, {{-4.814922442713892, 
         0.08402987132152345}}, {{-4.114830420383517, 
         0.11185288770782356`}}, {{-3.433703097744799, 
         0.14112413170176996`}}, {{-2.8570811174077244`, 
         0.16449454007342898`}}, {{-2.170984835070099, 
         0.19206552355809903`}}, {{-1.431456703015421, 
         0.21885817985362202`}}, {{-0.8973324730764224, 
         0.23143660764583843`}}, {{-0.22905572023843027`, 
         0.2540312546538669}}, {{0.4389199897433287, 0.255323411550768}}, {{
         1.0990757315947914`, 0.24343504464122076`}}, {{1.6405592962123021`, 
         0.23255525599389443`}}, {{2.3749136152724617`, 
         0.20117149585990687`}}, {{3.043291416222283, 
         0.17002316571245332`}}, {{3.639546034478744, 
         0.14434844279311596`}}, {{4.351882194131821, 
         0.11750550968010397`}}}]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAClQ3WdHkB7Az8vC40zuij/E
0poQ3+gbwACGUq/xuJw/b0ajH6OSGcDXYthgnBikPyPkUbeIExfAC8/gsdV2
rz85lUoILIwUwERkPPcbmbU/dy7oxi0NEsDNNEH4wIK7P0630MDEMg/ASZWo
mpQAwT/WUFW6H1cKwI1mRzl0/MM/F4eIe1WEBcAlQgQ3EyfHP6BxAuovewDA
xZLsE2kYyj+beOfn0fL2v0vjdYQIDM0/GM1I+SbK6786aOwQxWvPP2Zu3eSq
WdC/FUb27Vl80D/w2DhDYgrXP4LXVq14qNA/OgBH2qQW7z8sDPjKeR7QP4Yv
Tctenvg/V8wh9akzzj+iHHk/TkwBQGRsrQfLQMs/lDIW1qoqBkAafR2+MkLI
P+g59osxFwtA5RoOvYYSxT9q2Oa0rvAPQJnbOvIS88E/jNpct+dnEkBjNkUQ
zCS9PwFiINhb3BRAItJ8DJRntj+4wimCtWcXQNg5qNiljLA/D2EDwy7YGUCx
qOu2KZmkPxHgwyRfchxA9uoMr734nj9WTcBq
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB5QEa/iFib1JlAwAAAB0AAAABAAAAAgAAAG6A2LFKZCHAqC8Hvz1Qmz92
e3kBm/sfwD7EM2WIgaU/2LhDb1pjHcBS6pZBicmtPwCwv7l9zRrAAteUM43s
sz8OfqWYtzkYwGq4rlqPWbo/hyd9tIWYFcC05uvKD7TAP6jPMF5MBxPAs4Bq
QrmgxD/2JgHjzXcQwNe6AZMe1cg/CMP7xvXKC8A6pOrQAffMPzC3Z7korQbA
qrCbiRmY0D9qvSGzup8BwAc9mNuai9I/bgGrDpQK+b8rX+bhhUrUP383mDUT
ve2/n2qEctqo1T8/ivSQZVTTv4dQe2YibNY/Wt3TgOXK1D+o264W1aDWPwe1
3JY+0O4/rUOUYz9I1j/edFoyMoj5P7ygfdt+WtU/YObR2gPFAUBxmV1dk+zT
P//fuOIDzwZA2gsXscQw0j+lBzVG/O4LQM8HGrOXAdA/OZZ7mwmDEEDWOPIk
p5DLP1J1J/rXERNAYkNp2Whqxz99d/p1a6cVQABDPUO+UcM/viirzCA+GEBN
+ro2saO/PxpBkNCP1BpA/pzShA33uD+mcPsGTmwdQMkdE9vVfbI/xKiUo6oF
IEBG1k0EL76pP6xmX0khSyFA+0TxscH7nz+Smo0E/OAiQEwLmUwgGpM/bBDl
dw==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBJQLa/SFib1JlAwAAACEAAAABAAAAAgAAAJyuWYborSPAolEyd2hIij+o
iYaBulkiwGKO5eDqSJM/Zmp3UhNUIcA7smug4yubPzyKlpXXEyDAII6VUdzr
oD/cYCcG98odwMNSrBM/O6Y/7cBlbUNNG8BIZFMr+0erPzvmmQ5T3BjAJMA4
YnBvsD9H8cZGxGQWwNmZkxFh47M/hsiGgDjvE8BsvPG0vai3P5O/VIkmhxHA
LKiK2o63uz+jlp5w1jUOwMUjQ/4u/78/1ihUEbllCcDywx0F2gHCPxr8JnU3
kgTAbyXIxsKzwz+8x3D0W4f/v0BiCVmiZ8U/XL2ppVnf9b9fFXBDsODGPweO
GQ+1mei/RrT0Cm0ayD8ttpM7HljFv2Q4in6LDsk/xoQtRIzC2z+VQrXSP13J
P1zlE+CJhPA/PnodAT0SyT+nCsZzcRL6PxRXNg3BSsg/x83Z2K3YAUDvDqDg
f/jGPxQ1MUKpogZAfAlZJPVfxT9sbEHLSnILQBept138gMM/HHojx4UoEECa
ZJk/cIzBP0Ui3SdokRJA29uCvi3ovj+JDSCthv0UQBqv7O5feLo/jf3owCNo
F0DjbwrMRmO2P49LLhZJ2hlAHdyABB8Csj/ou1l7NjscQB3dnqvgIq0/+RUf
S5OlHkAW6gq/ZNemPwPruh1MkCBAn/a2/nqDoj9IRANR0eAhQHbOvB7GmZs/
s770HOUXI0AuscAO+1yTP8uo/Fc=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAKRhWTCkYSDAMkJ+YPDWkT+n
oD7AiXgewFfTG2ebYpg/xHZBKPYNHMCv7+luoQShP7PMsgQX0RnA94J7cbtB
pj82lb/1aFQXwO6zvMSP+60/FMFF9CvvFMCFZoz10lO0Pya57j6nfBLAhWvx
HhymuT+i2tPQkR4QwDsZ78a0/L8/jLsOJOyIC8BrY0EN6MbCP8Vf69gtqQbA
ytMw9zaaxT+6pi/E8OEBwPSefoN5Nsg/f1ZitzrL+r/qJle1OhLKP+zwuBDR
DvG/2imFkmVLzD9ZkyK9FIvcv+/iXXfhE84/DKVJmvYvwD/d512YI3nOP/bU
Js8oteU/XbZ5RgJzzj+YLdMobMX0P0IwWKG8Rc0/3aZisr6f/j/QNM4L0uXK
PzZKlCzT3ANAyFUBeNzOyD+BoSO6M4cIQOwSXJcYM8Y/X30xHpltDUCWiCOz
aUDDP1Q+dQ1pFxFA1IbOCLNIwD8MV2gHCW8TQOHr+RGPULo/brdMOl7kFUA7
Niqpjvm0PxB/ejIcUxhAoctLaySUrz/K+sZn
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB5QEa/iFib1JlAwAAAB0AAAABAAAAAgAAAE8WU2IqtiPA5bY/4DEKYj+A
TIB0p8EiwKKxivqiJmI/hvOvxFh3IcCeChZU8NeEPwo50NOy/h/AwrGGoFel
kD/idRTZZHYdwLV33q75BJg/Rnle/30pG8BWVklxrWKfP1opy+S8yRjA/AsK
qZsMpD8nzNVItUMWwCYE20Wojqg/vTVG0gHPE8B6S/42p9WtP9hWWq3/bBHA
NCcHAKyxsT+yxfG8pRwOwOvdoZvu6LQ/kwv8uiZWCcBpYpsifu23P0u4iF41
ewTAHEzLczF9uj8H45d+Pi7/vxk4GctHQb0/lv0w9HSE9b/3GRbQgiq/P2fA
z2FaLui/GN3LmFhUwD91FVOwjz/Ev9JKudIL0MA/8je4h1C53D//113OGN3A
P85rQdaGuvA/C5KmhLR/wD/ymYHbFyP6P4yTUPprub8/ZmcXhtLgAUB4BGad
JMu9PwxwKdhftwZAki6AMXk8uz8chzEXK3kLQN4zG9B/h7g/L5CKrNwkEEB6
+5nUhMq1P9UAf4slmBJAg1nCdSLYsj8ZhlghJv8UQDWy2Zkipa8/PGIqaI1g
F0C3nA75HXaqP1pcxR3o2RlAd/fsWC+QpD+/KwYm+2EcQEH2x0UWmaA/9X7h
ZQ==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.363898, 0.618501, 0.782349], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.363898, 0.618501, 0.782349], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAIssvHgQlhrAwsaJ+G6KsT/t
4lgBjhEYwH0SxW3CBbg/zTfbPDkrFcAwVj+zXpG/P69QRTVKmRLA58kkdKUU
xD/D5gmuxKkPwO1F0Hfd9cg/ZAUfv5ZRCsBMOSasRXjOP3c5QSO34gTATt0k
Z7rf0T/24ivvtm7/v6FHvV0mfdQ/SYgALvmd9L+uxJ99hZzWPxQKDR5zq+S/
USFIjB8R2D8u9d7UcNR3P7fjbgvw4Ng/Dv7xMW7E5D8a/+qL97/YP8f9A6yz
HfU/4dddTUsM2D/Y6LnGJEj/Pxsy87CyUtY/xEbWktDgBEAglzaGyw7UP5oQ
WgRbOwpAYp/5wE3U0T+ZchMvVZ4PQMrBi3MwWs0/OF3vBF54EkAprA/MizjI
P+yELgi0IxVA2hWmd6wxwz+Rcj2vAPQXQLZE6IOL9bg/TmbwjPiZGkBVCM5x
2FGyP8e0piQ=
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[1, 0.75, 0], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[1, 0.75, 0], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAHPdZx10fx/A6Xql6osMsT9a
c2tjFcgcwLpaHbE0Jbk/MtuNTRn8GcAFdPbYiE/BP9Heku6dPxfAYwuxcwC8
xz9EJECpFYEUwPoMLYpdIs4/Iy+IjxXPEcCo9EIHDe/SP3QPXvp6Ig7A+YNm
9v/21j/T/h9oirYIwG1hW27RM9s/22tw56hhA8AiJnXAmjXfPzQb1QwGEPy/
1h74Ilpq4T8X4u5u4Hzxvxr+ZMQ83eI/ebFcUNi42783wzozYMPjP1swH1OX
Gs0/ubEV3eMn5D+m25woq3fsP4GII3rc4eM/LXT6CGe2+D9koguYDCfjPyWD
wbDgowFA4K0lSk/O4T8k4HpsFQEHQLssixDeEuA/v7AyTp9UDEAbiTi+OSPc
P8D2UhM71xBAeD9+4f+Z1z91BO+Z3o8TQDiLhF97YtM/A6MVp2RNFkCmPjN/
/6fOPxePraOyChlA005sPm7Qxz9Tws9/4ccbQO5N5crLi8E/8EQXycKLHkBa
B7Z/ZBq4P/So21V4qSBAq+MbzOAirz+hJcI2
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.647624, 0.37816, 0.614037], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {0,
                   1}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.647624, 0.37816, 0.614037], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAMHYEoQBgyDAG49YZ8xCpD9D
NBqt9mkewMK6A1aOU60/dVsDZOq6G8D6V5/4fQS0P21aPO946RjALOxSTrZZ
uT/px+lHNCkWwCym8+wF/78/0h3IeSBhE8Dtmh7slqrDPzEeJv5+nBDANwsV
l0abxz/jfn+4+cILwMKnTVwCxcs/WfWz501gBsCVSq3P/sXPP81BDBQd+wDA
aZvM9pi00T9wjbRubCX3vyUZnxxsT9M/IQYGgDz76L/02mCQsm/UP/RiHmuM
2ru/rBJ6LY441T/ssrSVJ9XhP4OlbVKmWNU/XSPDM6GS8z/XmsblQ/PUPzDf
6WIZNP4/W2vR0ij/0z8b0Yzqb38EQIBeY6x2edI/Us1gR1fiCUBo8lCyx8LQ
Pwu54HuPQw9A221gCtwzzT/7zRB7r1gSQEtR4HY/98g/+wUz3CARFUDBkwh7
4bDEP+WcSl1V2BdAEQcCiNJEwD/s1VAMpaAaQLOLJrnu6rk/56GrtmtpHUCV
KOCiOj2zP6n2v5rpFCBA17UxxSZ+qj8eYMkO
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.571589, 0.586483, 0.], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[
                Thickness[Medium]], 
               FaceForm[], 
               LineBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}, {0, -1}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {1, 0.7320508075688772}, {
                  0, -1}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.571589, 0.586483, 0.], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB5QEa/iFib1JlAwAAAB0AAAABAAAAAgAAAO8aXnULsSPATywg3u9JmT/F
ozY1MTQiwH1cXqxCa6E/NjUNG3zoIMC/Edyf9XumPz16a0v2Gx/AUb6t0kMb
qz+OgiE6VS4cwEdzk1BD+rE/TbMcIlRQGcDPrjbNm063P5Dwm6oMexbASsCH
+stevT+KIkWIRrwTwAPraCMHMsI/a1WolHb/EMDrPEqfuLnFP/n1oe3dhQzA
VTyA29c2yT/f+pCUmgMHwMYMK0J1xMw//sS2qjySAcCuCFpvKeHPP8xEUy04
UPi/H4bYsq5S0T+sRNmYvQ3rv9Vb6T75WdI/VMTVj1Qaxr9FwcO1MgLTP2/I
zCAE4N8/FX7O99tB0z/SwtFfHb/yP6o+Jtu9AtM/I/KuudmE/T+YymrUsWTS
P/PZT47+IwRA48/4+gBC0T/QlpODkYkJQNvk9k/nnc8/RyD353H4DkBd9J0m
4D/MP5xdiJj9NBJAeG8w9LJ9yD8/Auq/nO8UQNWO0nz0CMU/pwMr9nKxF0Do
b9NR1FnBP2X0YBmTcxpAMKLZ5P8ivD/6inogKz0dQF63fkYHqbY/kcSnGmXy
H0A2WyewlcewP60q1M0ydSFAPcJKhT2/qD/4FMCWy/0iQEck/AdojaI/OR/p
uQ==
         "]]}, {
        Directive[
         PointSize[0.007333333333333334], 
         RGBColor[0.915, 0.3325, 0.2125], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.007333333333333334], 
                 RGBColor[0.915, 0.3325, 0.2125], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB5QEa/iFib1JlAwAAAB0AAAABAAAAAgAAAPBwN2+chyPATsPq9PhMkj9S
AvUrOz0iwAnk/iytk5k/Flfp6r3NIMBMok5MJ72hP5sm0YZVuR7AQmB8s8Vx
qD8DO+/zkd4bwMuP4UShWa8/srQFXF4VGcDHjTr8E+mzPybHRvnVUBbAWVUT
H4aNuD+Wu52xFJATwPdUN42Ws70/8R+s507JEMDXefYMdcXBP0zXsosFGQzA
YyILdyC3xD/CeDf2DKMGwKROKCEPs8c/aVDKidQ5AcCvKdEMm1TKP7kgZyjQ
mfe/U0Hl4lAzzD+UGRWnmpvpvw1KFgWF0c0/gGwTkHLRv78BYjs13a7OP7It
IRM8iOE/DDuFsg/Qzj8ajdJLn4XzP2t4TFEnYc4/GTuTN91G/j/4Y6T+A/fM
P92Jo+EDjgRAsjYK/wT6yj93b6g8zPgJQOVfV3P3dcg/M5iAIc9oD0DHET/n
RKnFP1Suo8KWcBJA0i6SmrzKwj//zEda4i0VQKtkb4EEib8/knaY2fDqF0An
silSLAa6P+DwFgK1sBpAfaQR6ZbstD9YX/eU0nodQGn385wQwK8/jG9qouUo
IEDibV2lqXGnP6IPrQq/gCFAWYr7vvzHoD++SJhfyPUiQMqXx6QcZJU/QZzj
kA==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"f(\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\))\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega] = 1.\"", 20, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-9.855792114870523, 9.546669869304742}, {
       0, 0.6298693960248364}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"4 x 4, 4\[UpArrow]\"", "\"4 x 5, 4\[UpArrow]\"", 
       "\"4 x 5, 5\[UpArrow]\"", "\"4 x 5, 6\[UpArrow]\"", 
       "\"5 x 5, 4\[UpArrow]\"", "\"5 x 5, 5\[UpArrow]\"", 
       "\"3 x 5, 5\[UpArrow]\"", "\"3 x 6, 5\[UpArrow]\"", 
       "\"3 x 6, 6\[UpArrow]\"", "\"3 x 6, 7\[UpArrow]\"", 
       "\"3 x 7, 6\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #6}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 
                    1}, {-1, -1}}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.363898, 0.618501, 0.782349], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #7}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[1, 0.75, 0], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #8}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"], 
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {
                    0, 1}}]]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.647624, 0.37816, 0.614037], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #9}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}, {0, -1}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}, {0, -1}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.571589, 0.586483, 0.], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #10}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.915, 0.3325, 0.2125], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #11}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.363898, 0.618501, 0.782349]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[1, 0.75, 0]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.647624, 0.37816, 0.614037]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.571589, 0.586483, 0.]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|"color" -> RGBColor[0.915, 0.3325, 0.2125]|>,
                     "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8, ",", #9, ",", #10, ",", #11}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}, {-1, -1}}]}],
                     ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}, {0, 1}}]}], 
                    ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}, {0, 1}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}, {
                    0, 1}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[
                    Thickness[Medium]], 
                    FaceForm[], 
                    LineBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}, {0, -1}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}, {0, -1}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True", ",", "True", ",", "True", ",", "True", ",", 
                 "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9894130745104084`*^9, 3.98941449068899*^9, 
  3.989416123921626*^9, 3.9894168614962935`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"09c0dce6-587f-4f02-b92f-7879a673339b"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"59c19329-dee6-4997-b15f-4993c13c6cec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dKEraveOnmEb4x4x4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x4x4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x4x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x4x6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x5x4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x5x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x5x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x6x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x6x6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x6x7", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x7x6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953703514402535*^9, 3.953703566313101*^9}, {
  3.953703677612177*^9, 3.9537036808121433`*^9}, {3.9537041413278666`*^9, 
  3.9537041451827*^9}, {3.9537042219823465`*^9, 3.953704222099558*^9}, {
  3.9537043931474876`*^9, 3.9537044077339926`*^9}, {3.9537049508637524`*^9, 
  3.953704965852311*^9}, {3.9537050845174704`*^9, 3.9537050954291716`*^9}, {
  3.959726142215003*^9, 3.9597261609121723`*^9}, {3.959781126716552*^9, 
  3.9597811405592513`*^9}, {3.9598049803007975`*^9, 3.9598049863030868`*^9}, {
  3.9676981470391397`*^9, 3.9676981518160853`*^9}, {3.987816671069822*^9, 
  3.987816695464348*^9}, {3.988259710081284*^9, 3.9882597214270687`*^9}, {
  3.988266289638082*^9, 3.9882662927743254`*^9}, {3.9883775822850113`*^9, 
  3.9883775851559134`*^9}, {3.988379585127898*^9, 3.988379592136767*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"efa0d0e8-45e2-49da-89c9-9e8c663c8a7b"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Calculation", " ", "of", " ", 
    FractionBox["1", "f"], 
    FractionBox[
     RowBox[{"\[PartialD]", "f"}], 
     RowBox[{"\[PartialD]", 
      OverscriptBox["E", "_"]}]]}], " ", "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.9554376871352806`*^9, 3.9554377166465454`*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"914227c3-9689-4144-b26f-4a70ebb47a6b"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dKEraveOnmEb4x4x4", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb4x4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb4x4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb4x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb4x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb4x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb4x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb4x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb4x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb4x4x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb5x4x4", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb5x4x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb5x4x5", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x4x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x4x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb5x4x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb5x4x6", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x4x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x4x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x4x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb5x4x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb5x5x4", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x5x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x5x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x4", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb5x5x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb5x5x5", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb5x5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb5x5x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", 
    RowBox[{
     RowBox[{"dKEraveOnmEb3x5x5", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x5x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb3x5x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb3x6x5", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x5", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb3x6x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb3x6x6", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb3x6x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb3x6x7", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6x7", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6x7", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x7", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x7", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x7", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x7", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x7", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6x7", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb3x6x7", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb3x7x6", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x7x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x7x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x7x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x7x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x7x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x7x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x7x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x7x6", "[", 
                 RowBox[{"[", "oc", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb3x7x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537035109226084`*^9, 3.9537035122226133`*^9}, {
   3.953703575834874*^9, 3.953703651432434*^9}, {3.9537036893220663`*^9, 
   3.953703838390976*^9}, {3.9537038986787868`*^9, 3.9537039707203584`*^9}, {
   3.9537041532983465`*^9, 3.9537042367054987`*^9}, {3.9537043217361536`*^9, 
   3.9537043858209724`*^9}, {3.9537044361811647`*^9, 
   3.9537044583820634`*^9}, {3.953704507494935*^9, 3.953704527050059*^9}, {
   3.9537045809497128`*^9, 3.953704628650828*^9}, {3.9537047503413353`*^9, 
   3.9537047982614765`*^9}, {3.9537049723201833`*^9, 3.953704976210611*^9}, {
   3.9537050088077755`*^9, 3.953705275034422*^9}, {3.9597280223714094`*^9, 
   3.959728167073488*^9}, {3.9597811458849287`*^9, 3.959781276899086*^9}, 
   3.959781316933935*^9, {3.9598050086560564`*^9, 3.959805040246027*^9}, {
   3.967698155633263*^9, 3.9676982009253874`*^9}, {3.9676995108407946`*^9, 
   3.9676995641901903`*^9}, {3.967699612548682*^9, 3.9676996193122377`*^9}, {
   3.9878167047574816`*^9, 3.9878169325049124`*^9}, {3.988259732722802*^9, 
   3.988259852275695*^9}, {3.988266301884385*^9, 3.98826634509625*^9}, {
   3.9883776031489096`*^9, 3.9883776389947395`*^9}, {3.988379604329194*^9, 
   3.9883796519202623`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"f776e2d4-9a0b-4bcd-8cd9-832094771e07"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dKEraveOnmEb4x4x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dKEraveOnmEb5x5x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(E\), \(_\)]\)\>\"", ",", "14", ",", 
        "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*FractionBox[\(\[PartialD]\\\ f\\\ /\\\ \[PartialD]\\\ \
\*OverscriptBox[\(E\), \(_\)]\), \(f\)]\)\>\"", ",", "16", ",", "Bold"}], 
       "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<4 x 4\>\"", ",", "\"\<5 x 5\>\""}], "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<\[Omega] = 2.0\>\"", ",", "14", ",", "Bold"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.953705290076138*^9, 3.953705313444285*^9}, {
   3.953705354112647*^9, 3.9537053740929785`*^9}, {3.953706548247698*^9, 
   3.9537065574843636`*^9}, {3.9544627772360682`*^9, 3.954462778043917*^9}, {
   3.9544636822100296`*^9, 3.954463697168518*^9}, {3.9544637377684393`*^9, 
   3.954463754571218*^9}, {3.954463794439499*^9, 3.954463848324646*^9}, {
   3.9544639288831797`*^9, 3.954463934436366*^9}, {3.9597281794489884`*^9, 
   3.9597282275552177`*^9}, {3.9597284337889843`*^9, 3.959728449376277*^9}, {
   3.959781333882663*^9, 3.959781428225904*^9}, 3.9597815320603995`*^9, {
   3.9598050556518106`*^9, 3.959805058095334*^9}, {3.9676960745899043`*^9, 
   3.9676961183595185`*^9}, {3.9676961670622663`*^9, 3.9676962539679155`*^9}, 
   3.9676967733069096`*^9, {3.967696805942588*^9, 3.9676968189807997`*^9}, {
   3.9676979381712646`*^9, 3.9676979717525654`*^9}, {3.967699569053935*^9, 
   3.9676995716905546`*^9}, {3.9878169505025496`*^9, 3.9878170033037324`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"1aabfcff-839e-486f-bd70-c4a91f063c0f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-5.01763333949616, 0.887862635745193}, {-4.336017447784121, 
         0.42965168141800664`}, {-3.674982412825397, 
         0.3997238762262207}, {-3.013133758519053, 
         0.35517268977750993`}, {-2.3197568585001864`, 
         0.22267396749062282`}, {-1.6702045042179892`, 
         0.16340634362611292`}, {-1.05807406929251, 
         0.13853331263788324`}, {-0.3937794166299244, 0.03336601819217829}, {
         0.2686920621941841, -0.07431624313625655}, {
         0.8949928489314396, -0.05265486578694853}, {
         1.5337773147510738`, -0.14231963801347722`}, {
         2.2012803870488735`, -0.19743108340116863`}, {
         2.8535803847723376`, -0.16058108787096712`}, {
         3.495381709910932, -0.2802048601911458}, {
         4.152883686895398, -0.43054308248739637`}, {
         4.798945486504454, -0.4429109277508716}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAA+5IjVD5YIMDc+xNrnxLOP2z4filT
Vh7A8sGJ8YRs4T9/gumJ5PYbwGAT9umgl9k/JxjCLkuKGcAllDiNOtrPPysP
E03WGRfAMHvs/alQzj87pjxUlKcUwOh1zHigMcc/fKkz3CkzEsDCNKiJqh3K
PwgXAMYEig/ABew1jcRMyz8a+yYcs8UKwEq0d3gtbMc/57jHkYL6BcA+E/Lo
4tDBPx5P2p8RIgHACRDZ/H7iuD9Y//sGmar4vwrqQrJLXrI/CGNaX2JA7r8e
rgdvc3ymP0r0OXxc3dW/4HCJCUaYlj99xujgIqjQPzwjh++goni/arSSo5da
6z+8nMoHoz2Kv8XF8g+IPfc/+wLmoVgNrb97AOeoAHMAQLj9Z3Eh2rW/UqNU
qZw8BUCjkTkg63S7vwErmRzS/wlACxDW3h46xr8mY/OQP9QOQJVBQXdriMa/
IvPEztzWEUAHmDUoXNLEv/bX1gt2PxRAblpK2+OGy79GgylxY6kWQMQ8Lo7U
KMS/PWFVcJkXGUCFmrxgJz7Jv2oSM6yQjhtATAPdIihW1r+ofnzFiAAeQF1B
TB9+urG/jcLlBv4sIEB4TuGMpPPZv+EP28E=
         "]]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-5.01763333949616, 
         0.887862635745193}}, {{-4.336017447784121, 
         0.42965168141800664`}}, {{-3.674982412825397, 
         0.3997238762262207}}, {{-3.013133758519053, 
         0.35517268977750993`}}, {{-2.3197568585001864`, 
         0.22267396749062282`}}, {{-1.6702045042179892`, 
         0.16340634362611292`}}, {{-1.05807406929251, 
         0.13853331263788324`}}, {{-0.3937794166299244, 
         0.03336601819217829}}, {{
         0.2686920621941841, -0.07431624313625655}}, {{
         0.8949928489314396, -0.05265486578694853}}, {{
         1.5337773147510738`, -0.14231963801347722`}}, {{
         2.2012803870488735`, -0.19743108340116863`}}, {{
         2.8535803847723376`, -0.16058108787096712`}}, {{
         3.495381709910932, -0.2802048601911458}}, {{
         4.152883686895398, -0.43054308248739637`}}, {{
         4.798945486504454, -0.4429109277508716}}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB1QEq/iFib1JlAwAAABwAAAABAAAAAgAAAPuSI1Q+WCDA3PsTa58Szj9s
+H4pU1YewPLBifGEbOE/f4LpieT2G8BgE/bpoJfZPycYwi5LihnAJZQ4jTra
zz8rDxNN1hkXwDB77P2pUM4/O6Y8VJSnFMDodcx4oDHHP3ypM9wpMxLAwjSo
iaodyj8IFwDGBIoPwAXsNY3ETMs/GvsmHLPFCsBKtHd4LWzHP+e4x5GC+gXA
PhPy6OLQwT8eT9qfESIBwAkQ2fx+4rg/WP/7Bpmq+L8K6kKyS16yPwhjWl9i
QO6/Hq4Hb3N8pj9K9Dl8XN3Vv+BwiQlGmJY/fcbo4CKo0D88I4fvoKJ4v2q0
kqOXWus/vJzKB6M9ir/FxfIPiD33P/sC5qFYDa2/ewDnqABzAEC4/WdxIdq1
v1KjVKmcPAVAo5E5IOt0u78BK5kc0v8JQAsQ1t4eOsa/JmPzkD/UDkCVQUF3
a4jGvyLzxM7c1hFAB5g1KFzSxL/219YLdj8UQG5aStvjhsu/RoMpcWOpFkDE
PC6O1CjEvz1hVXCZFxlAhZq8YCc+yb9qEjOskI4bQEwD3SIoVta/qH58xYgA
HkBdQUwffrqxv43C5Qb+LCBAeE7hjKTz2b/rx9vD
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"\\!\\(\\*FractionBox[\\(\[PartialD]\\\\ f\\\\ /\\\\ \[PartialD]\\\
\\ \\*OverscriptBox[\\(E\\), \\(_\\)]\\), \\(f\\)]\\)\"", 16, Bold, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\)\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"\[Omega] = 2.0\"", 14, Bold, StripOnInput -> False], 
       TraditionalForm], 
     PlotRange -> {{-8.172350529997393, 
      8.087875571772452}, {-0.4429109277508716, 0.887862635745193}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"4 x 4\"", "\"5 x 5\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.96769625456369*^9, 3.967696774469011*^9, {3.967696807400995*^9, 
   3.9676968200409617`*^9}, 3.9676979734789677`*^9, {3.9676995784625187`*^9, 
   3.967699620830145*^9}, 3.970745035819453*^9, {3.9878169625526276`*^9, 
   3.9878170037978854`*^9}, 3.987819033199695*^9, 3.987831760330348*^9, 
   3.9878317920136642`*^9, 3.9882017922135887`*^9, 3.9882291951769986`*^9, 
   3.988260355161888*^9, 3.9883249810163383`*^9, 3.9883776419433517`*^9, 
   3.988418818076212*^9, 3.9885195557568483`*^9, 3.988519712722044*^9, 
   3.989413084526949*^9, 3.98941449465331*^9, 3.9894161293756084`*^9, 
   3.989416866002779*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8e37e541-53dc-4183-be8a-be937ce81c05"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dKEraveOnmEb4x4x4truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x4x4truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x4x5truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x4x6truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x5x4truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb5x5x5truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x5x5truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x6x5truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x6x6truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x6x7truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x7x6truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953786206881282*^9, 3.9537862104735765`*^9}, {
   3.953799049827914*^9, 3.9537990610370064`*^9}, {3.954315742303897*^9, 
   3.954315761863475*^9}, 3.954315818958003*^9, {3.959728262575533*^9, 
   3.9597282810830226`*^9}, {3.95978148593392*^9, 3.9597815001888075`*^9}, {
   3.959805069726201*^9, 3.9598050725998907`*^9}, {3.9676996260548973`*^9, 
   3.9676996301047125`*^9}, {3.987817009139311*^9, 3.9878170370395327`*^9}, {
   3.9882598642103834`*^9, 3.9882598745651445`*^9}, {3.9882663542205276`*^9, 
   3.9882663568854885`*^9}, {3.9883776475115237`*^9, 3.988377654024953*^9}, {
   3.988379663663072*^9, 3.9883796702710986`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"1a657fc0-705f-4ef2-8f06-fc1bde745941"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb4x4x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb4x4x4truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb4x4x4", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb4x4x4", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537856706261244`*^9, 3.953785684275464*^9}, {
   3.953785714525177*^9, 3.953785926128706*^9}, {3.953785978396959*^9, 
   3.9537859885133905`*^9}, {3.9537861575021086`*^9, 3.953786169775834*^9}, {
   3.953799080031822*^9, 3.953799096119437*^9}, {3.9543157681805944`*^9, 
   3.9543157917654076`*^9}, {3.9544579595478773`*^9, 3.954457962969571*^9}, {
   3.9544590548090534`*^9, 3.954459076983553*^9}, {3.959728287391915*^9, 
   3.959728345624031*^9}, 3.9597284576976957`*^9, {3.959781506725239*^9, 
   3.959781508165837*^9}, {3.9597815495286818`*^9, 3.959781566931317*^9}, {
   3.9676996334476557`*^9, 3.967699641100025*^9}, {3.9878170412505713`*^9, 
   3.987817052777093*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"875e7a18-0044-43de-bce6-57310746973e"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb5x4x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb5x4x4truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x4x4", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb5x4x4", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537860204243684`*^9, 3.9537860332467413`*^9}, {
   3.953786173739747*^9, 3.953786183501644*^9}, {3.953799101110939*^9, 
   3.953799115041398*^9}, {3.9543157968573008`*^9, 3.954315807559267*^9}, {
   3.954315859971181*^9, 3.95431586701748*^9}, {3.9544579655965242`*^9, 
   3.954457967260859*^9}, {3.954459060702185*^9, 3.954459071383892*^9}, {
   3.959728296586216*^9, 3.9597283084982214`*^9}, {3.959728351640584*^9, 
   3.9597283622879424`*^9}, 3.959728456154292*^9, {3.959781571267699*^9, 
   3.959781588178563*^9}, {3.9676996506758437`*^9, 3.967699659588828*^9}, {
   3.9878170565861025`*^9, 3.9878170673487077`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"ea65bb78-6d6c-4cd9-9a01-5b3690fc3738"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb5x4x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb5x4x5truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x4x5", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb5x4x5", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959805089287822*^9, 3.959805099934044*^9}, {
  3.967699663209936*^9, 3.96769967203579*^9}, {3.987817071300684*^9, 
  3.9878170819639425`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"2fe01759-3adf-4ac1-84ad-2e7b791cd27b"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb5x4x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb5x4x6truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x4x6", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb5x4x6", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.98781708895179*^9, 3.987817100350013*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"701061c6-8c6f-449e-83e4-5ee2309ab07f"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb5x5x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb5x5x4truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x5x4", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb5x5x4", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9878171214864745`*^9, 3.9878171301638365`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"431a8d13-a59b-49af-98c2-f628047b2945"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb5x5x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb5x5x5truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x5x5", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb5x5x5", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.959781596797105*^9, 3.95978161195957*^9}, {
  3.9676996757173104`*^9, 3.9676996871455307`*^9}, {3.98781710451746*^9, 
  3.98781711527094*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"8c41210b-bdc3-4979-badd-e71d2e8ac966"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb3x5x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb3x5x5truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x5x5", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb3x5x5", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9882598847928553`*^9, 3.9882598942413363`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"fd0c5f2d-5cf0-46bb-8396-5c0be57540b5"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb3x6x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb3x6x5truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x6x5", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb3x6x5", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9882663720938272`*^9, 3.988266379513748*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"49616c68-1fb7-4737-885e-8dd837f46f61"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb3x6x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb3x6x6truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x6x6", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb3x6x6", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.988259910013832*^9, 3.988259921767621*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c6901787-4b61-4822-aee3-1b0d46d4b140"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb3x6x7", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb3x6x7truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x6x7", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb3x6x7", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.988379683027132*^9, 3.9883796960362773`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"7c11ffb9-12b9-4c45-967a-f50e45c99235"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb3x7x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "3."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb3x7x6truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x7x6", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb3x7x6", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9883776722746186`*^9, 3.988377682226247*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"d6bd9b0e-63e9-4ced-abc6-cf09b30a3d72"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KEslopedata", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ab1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb4x4x4truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x4x4truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab3", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x4x5truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab4", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x4x6truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", 
     RowBox[{"ab5", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x5x4truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", 
     RowBox[{"ab6", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb5x5x5truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab7", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x5x5truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab8", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x6x5truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab9", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x6x6truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab10", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x6x7truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab11", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x7x6truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"KEslopedata", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ab1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab4", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab5", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab6", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab7", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab8", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab9", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab10", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab11", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "25"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9544597245138874`*^9, 3.954459736161416*^9}, {
  3.959728501457718*^9, 3.959728554087346*^9}, {3.9597288069888945`*^9, 
  3.959728911527468*^9}, {3.9597816683685894`*^9, 3.9597816900576477`*^9}, {
  3.959805125461664*^9, 3.959805143999649*^9}, {3.967699699074848*^9, 
  3.9676997086607037`*^9}, {3.970745065985027*^9, 3.970745066651171*^9}, {
  3.987817166917031*^9, 3.987817227841527*^9}, {3.9882599304139843`*^9, 
  3.988259962340268*^9}, {3.988266386324603*^9, 3.988266403981015*^9}, {
  3.988377697745305*^9, 3.9883777338474803`*^9}, {3.98837971211511*^9, 
  3.9883797337995415`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"aed806ce-3a5c-4977-b2d8-b1b63361ffe6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Occupation", " ", "number", " ", "dependence"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Used", " ", "for", " ", "plots"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "25"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.02"}], ",", 
          RowBox[{"-", "0.1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "Automatic", ",", "Automatic", ",", "Automatic", ",", "Dashed", ",", 
        "Dashed"}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<4 x 5, 4\[UpArrow]\>\"", ",", "\"\<4 x 5, 5\[UpArrow]\>\"", ",", 
        "\"\<4 x 5, 6\[UpArrow]\>\""}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["4", "6"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["5", "6"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "Automatic", ",", "Automatic", ",", "Automatic", ",", "Dashed", ",", 
        "Dashed"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.02"}], ",", 
          RowBox[{"-", "0.1"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  N \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<4 x 5, 4\[UpArrow]\>\"", ",", "\"\<4 x 5, 5\[UpArrow]\>\"", ",", 
        "\"\<4 x 5, 6\[UpArrow]\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.988519779074241*^9, 3.988519810042184*^9}, 
   3.9894133564150276`*^9, 3.9894134488962526`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"697cb6b7-6de0-4088-ae88-357e048c8c08"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0t61PDEnfuWU/hH/TPqbjhXXhpy37TYxB
4LH9FKnJ23ltYfIv7e8XLa/gbN68nwEMPtj3Fxf827J5K1T9Z/ude132R6ls
35+eBgLf7FcVls36pgDT/9P+tlfMvkDBrfvPngGBP/Z/d8jd+71/E9Q8Boez
D8Qmlr7ZCFXP6MDRWJpR9GoD1Hxmh/LiK6Z3yjZB9bM4ePSbP/77dCPUPjaH
edv/qF7kgJnH4WCQXvz0OdC9EPM4HQzFG+MjKzZDzeN2iPI6zidwCmYej4Ou
f61++rPNUPP4HK655FTlcW2FmifgUOoa0r//0maoegEHzZJTG+9/h7lX0CHE
7nrnwfsw9wg5xK6avPJx/CaofcIOB0RXvg6HmyfiwCq3Z++JN5v2AwDDjb7y

         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0l3o44XYu78b9EP5N+48nSwNnyGzcb2IM
Ao/tlwbOC172cgNU/qV90BNvxrUZG/YzgMEHexNpO3bnKRug6j/bn5rzM/hR
7ob96Wkg8M3++ZbmRnZOmP6f9hZxEwUVnqzbf/YMCPyx51sTkC9gvRZqHoOD
R8q9NUui10LVMzoI6mbqZ6eshprP7ND6ZeUuM/E1UP0sDrEnFQXrg9dC7WNz
MJwzPedC9jqoeRwOAh/7NSWvw8zjdLhTyVxz7eZaqHncDgmaukmf2dZCzeNx
mHVs+aH8bJh5fA7Bb8V3vm2EmSfgcOGd4rLfUTD3CziceMrNe4Ib5j9Bh79f
vMo95dZD9Qs5sE2+e35R/TqofcIOCe5OrkwXYeaJOPj8/zFFdte6/QAdtrfe

         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0X8pTNeVy+Jr9EP5N+5tG/jFJv1bvNzEG
gcf2L85Imtv+XwmVf2k/M0H6X9SjVfsZwOCD/d/i0jn3fq6Cqv9s76qvr/22
d+X+9DQQ+Gav0vxsw+1PK6D6f9obeE4+9spm1f6zZ0Dgj/0HSaF6XusVUPMY
HBIlt/p8boepZ3TobuCavFBqBdR8ZgcGgetXNuYuh+pncZBic7f361kBtY/N
QV91sWslC8w8DgfjE0WLuw1WQc3jdMgpV9HfdgDmXm6Hrxd0gr+qrYSax+Pg
cv82R0UGzDw+hxk2piGfEldCzRNwqMvgndecvAKqXsDh499XBq/9YeYLOmyI
nhXgeQemX8hBNdXVVz17JdQ+YYcWLsP5j4VXQ80TcTgmXSkaMHXlfgBY97X2

         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkvW19Ykj6zi37Ifyb9jEdL6wLP23Z
b2IMAo/tp0hN3s5rC5N/aX+/aHkFZ/Pm/Qxg8MG+v7jg35bNW6HqP9vv3Ouy
P0pl+/70NBD4Zr+qsGzWNwWY/p/2t71i9gUKbt1/9gwI/LH/u0Pu3u/9m6Dm
MTicfSA2sfTNRqh6RgeOxtKMolcboOYzO5QXXzG9U7YJqp/FwaPf/PHfpxuh
9rE5zNv+R/UiB8w8DgeD9OKnz4HuhZjH6WAo3hgfWbEZah63Q5TXcT6BUzDz
eBx0/Wv1059thprH53DNJacqj2sr1DwBh1LXkP79lzZD1Qs4aJac2nj/O8y9
gg4hdtc7D96HuUfIIXbV5JWP4zdB7RN2OCC68nU43DwRB1a5PXtPvNm0HwDN
2b70
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkvdTDCbdzeTfuh/Bv2n88WRo4Q2bj
fhNjEHhsvzRwXvCylxug8i/tg554M67N2LCfAQw+2JtI27E7T9kAVf/Z/tSc
n8GPcjfsT08DgW/2z7c0N7JzwvT/tLeImyio8GTd/rNnQOCPPd+agHwB67VQ
8xgcPFLurVkSvRaqntFBUDdTPztlNdR8ZofWLyt3mYmvgepncYg9qShYH7wW
ah+bg+Gc6TkXstdBzeNwEPjYryl5HWYep8OdSuaaazfXQs3jdkjQ1E36zLYW
ah6Pw6xjyw/lZ8PM43MIfiu+820jzDwBhwvvFJf9joK5X8DhxFNu3hPcMP8J
Ovz94lXuKbceql/IgW3y3fOL6tdB7RN2SHB3cmW6CDNPxMHn/48psrvW7QcA
KAK34A==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/VKeqimXw9fsh/Bv2t808o9J+rV6
v4kxCDy2f3FG0tz2/0qo/Ev7mQnS/6IerdrPAAYf7P8Wl86593MVVP1ne1d9
fe23vSv3p6eBwDd7leZnG25/WgHV/9PewHPysVc2q/afPQMCf+w/SArV81qv
gJrH4JAoudXncztMPaNDdwPX5IVSK6DmMzswCFy/sjF3OVQ/i4MUm7u9X88K
qH1sDvqqi10rWWDmcTgYnyha3G2wCmoep0NOuYr+tgMw93I7fL2gE/xVbSXU
PB4Hl/u3OSoyYObxOcywMQ35lLgSap6AQ10G77zm5BVQ9QIOH/++MnjtDzNf
0GFD9KwAzzsw/UIOqqmuvurZK6H2CTu0cBnOfyy8GmqeiMMx6UrRgKkr9wMA
Y0O1+A==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.020000000000000046`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.1, -0.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"4 x 5, 4\[UpArrow]\"", "\"4 x 5, 5\[UpArrow]\"", 
       "\"4 x 5, 6\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9885198108283663`*^9, 3.9894133577937713`*^9, 
  3.989413450206499*^9, 3.9894145032281556`*^9, 3.989416137805035*^9, 
  3.9894168788088017`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"947eca9c-64da-41b4-8aa1-b36b2326b52d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0X7ZSR/r+wtX7Ifyb9he2PvB/83b1fhNj
EHhsf7RC0kvozyqo/Ev7K873F/CwrNrPAAYf7Pe5vP47+/0aqPrP9t/+bFip
fHvd/vQ0EPhm3zvdQ3neNZj+n/aVfNUrxMXX7D97BgT+2P/xrqv99X8F1DwG
hz3aJ8U+PV0OVc/owLVmzoO3vcug5jM7fJlZ8Klq3gqofhaHBBGvlqC7y6H2
sTnUzv/dfpAbZh6Hg4PJe0NTVpj9nA7TTobVn/m6Emoet8NZ3vh9Wbwroebx
ONiILJ/S2bEKah6fQxGb9eIXvGug5gk4uLFL7w/JWwVVL+DQ45rspPUV5l5B
h6N/5XiZrsLcI+RwsTff/Fb9Cqh9wg4Msj39p+DmiTiwaQQEbbNeuR8AP0i7
cA==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0v6Y4R2J79pr9EP5N++dLJe/+bVmz38QY
BB7bZ95lNxM1gMm/tO+sqQtXiFy9nwEMPtiH6wrxHF24Gqr+s/2yqK/d5xJX
709PA4Fv9jo3DHS371wF1f/TXr/Sb6fUvpX7z54BgT/225/ksj+OXgE1j8Fh
UvBOK87yFVD1jA6WAU3L111eBjWf2UFqYe/stRnLofpZHJRrP1rYF6yA2sfm
UBdeF3UjciXUPA6Hxx6+vq/uwszjdLCYsHaP0YMVUPO4HS58r6opNVgBNY/H
QftCd7lRC8w8Pgfp2XZSbjkw8wQcmN1ltl70hrlfwMHvinC27z6Y/wQdNM4I
9016txKqX8ih9VcvU2zWSqh9wg4XJvD066yDmSfikFV/fpnE7JX7AXOXtmM=

         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0X8pTNeVy+Jr9EP5N+5tG/jFJv1bvNzEG
gcf2L85Imtv+XwmVf2k/M0H6X9SjVfsZwOCD/d/i0jn3fq6Cqv9s76qvr/22
d+X+9DQQ+Gav0vxsw+1PK6D6f9obeE4+9spm1f6zZ0Dgj/0HSaF6XusVUPMY
HBIlt/p8boepZ3TobuCavFBqBdR8ZgcGgetXNuYuh+pncZBic7f361kBtY/N
QV91sWslC8w8DgfjE0WLuw1WQc3jdMgpV9HfdgDmXm6Hrxd0gr+qrYSax+Pg
cv82R0UGzDw+hxk2piGfEldCzRNwqMvgndecvAKqXsDh499XBq/9YeYLOmyI
nhXgeQemX8hBNdXVVz17JdQ+YYcWLsP5j4VXQ80TcTgmXSkaMHXlfgBY97X2

         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/bKVOtL3F67eD+HftL+w9YH/m7er
95sYg8Bj+6MVkl5Cf1ZB5V/aX3G+v4CHZdV+BjD4YL/P5fXf2e/XQNV/tv/2
Z8NK5dvr9qengcA3+97pHsrzrsH0/7Sv5KteIS6+Zv/ZMyDwx/6Pd13tr/8r
oOYxOOzRPin26elyqHpGB641cx687V0GNZ/Z4cvMgk9V81ZA9bM4JIh4tQTd
XQ61j82hdv7v9oPcMPM4HBxM3huassLs53SYdjKs/szXlVDzuB3O8sbvy+Jd
CTWPx8FGZPmUzo5VUPP4HIrYrBe/4F0DNU/AwY1den9I3iqoegGHHtdkJ62v
MPcKOhz9K8fLdBXmHiGHi7355rfqV0DtE3ZgkO3pPwU3T8SBTSMgaJv1yv0A
SZS7cg==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/TXFORLbs9fsh/Bv2j9fKnn3b8ua
/SbGIPDYPvMuu5moAUz+pX1nTV24QuTq/Qxg8ME+XFeI5+jC1VD1n+2XRX3t
Ppe4en96Ggh8s9e5YaC7fecqqP6f9vqVfjul9q3cf/YMCPyx3/4kl/1x9Aqo
eQwOk4J3WnGWr4CqZ3SwDGhavu7yMqj5zA5SC3tnr81YDtXP4qBc+9HCvmAF
1D42h7rwuqgbkSuh5nE4PPbw9X11F2Yep4PFhLV7jB6sgJrH7XDhe1VNqcEK
qHk8DtoXusuNWmDm8TlIz7aTcsuBmSfgwOwus/WiN8z9Ag5+V4SzfffB/Cfo
oHFGuG/Su5VQ/UIOrb96mWKzVkLtE3a4MIGnX2cdzDwRh6z688skZq/cDwB9
47Zl
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/VKeqimXw9fsh/Bv2t808o9J+rV6
v4kxCDy2f3FG0tz2/0qo/Ev7mQnS/6IerdrPAAYf7P8Wl86593MVVP1ne1d9
fe23vSv3p6eBwDd7leZnG25/WgHV/9PewHPysVc2q/afPQMCf+w/SArV81qv
gJrH4JAoudXncztMPaNDdwPX5IVSK6DmMzswCFy/sjF3OVQ/i4MUm7u9X88K
qH1sDvqqi10rWWDmcTgYnyha3G2wCmoep0NOuYr+tgMw93I7fL2gE/xVbSXU
PB4Hl/u3OSoyYObxOcywMQ35lLgSap6AQ10G77zm5BVQ9QIOH/++MnjtDzNf
0GFD9KwAzzsw/UIOqqmuvurZK6H2CTu0cBnOfyy8GmqeiMMx6UrRgKkr9wMA
Y0O1+A==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.020000000000000046`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  N \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.1, -0.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"4 x 5, 4\[UpArrow]\"", "\"4 x 5, 5\[UpArrow]\"", 
       "\"4 x 5, 6\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9885198108283663`*^9, 3.9894133577937713`*^9, 
  3.989413450206499*^9, 3.9894145032281556`*^9, 3.989416137805035*^9, 
  3.9894168788733764`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"618eb0d5-7e67-4ab2-bdd5-e0c50271eab1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"KEslopedata", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"KEslopedata", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.02"}], ",", 
        RowBox[{"-", "0.1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "Automatic", ",", "Automatic", ",", "Automatic", ",", "Dashed", ",", 
      "Dashed"}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<5 x 5, 4\[UpArrow]\>\"", ",", "\"\<5 x 5, 5\[UpArrow]\>\""}], 
     "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["4", "5"], ")"}], "*", 
          RowBox[{
           RowBox[{"KEslopedata", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"KEslopedata", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "Automatic", ",", "Automatic", ",", "Automatic", ",", "Dashed", ",", 
      "Dashed"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.02"}], ",", 
        RowBox[{"-", "0.1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Slope of  N \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<5 x 5, 4\[UpArrow]\>\"", ",", "\"\<5 x 5, 5\[UpArrow]\>\""}], 
     "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.989416897822586*^9, 3.989417019701706*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b149f689-41eb-4b9a-8640-fbd3a0e4f5df"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0r/zVHibjsmk/hH/T3jfxSPeWP5v3mxiD
wGN7byu+gNuam6HyL+0z6vrKnods3s8ABh/svTJuvTrwcRNU/Wd7iZtPPty2
3rw/PQ0Evtk3aFWkZT+Dmf/TnvXAlVC9/E37z54BgT/2R5b1NgZrrIaax+Bw
aGW2mcnDdVD1jA6h8ddW33DZCDWf2SG3pPPjSY0NUP0sDtEOWvuz3DZC7WNz
2Fygcn72r41Q8zgcYq7Z2qdO2wg1j9Ph1c7zlgmzYOZxO5hxxt/LWLwRah6P
w7K6Lb5/bWHm8TnUfOhgtp26AWqegMO9vAelZ76vhaoXcJB4rcvRoQczX9BB
rXextHwYTL+Qg4eaYv3SCTD7hB00S36dY1PcBDVPxCEpNLZH7/vG/QDJTLrW

         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy05z3X4/mkfN1+CP+mfV3CJaMSnvX7TYxB
4LF92xTjV7xC66HyL+3/XHfUNVq0dj8DGHyw57LdVmt1Zx1U/Wf7pLy0LuvS
NfvT00Dgm730oVUXn85eBdX/037d8ce7C6+u2n/2DAj8sdc7fbV+05JlUPMY
HMRkf8nG5S+Dqmd0UFo71yrUbxXUfGaHnK9qAkqGq6H6WRzmfL14sOH9aqh9
bA5CN0WOhYesg5rH4SD+8s1T1x0w+zkdtN0c8++1roaax+2wV4nHMKtiDdQ8
HgehB59SG5etgprH5xCsetFuRdYqqHkCDmqBE4SescLcL+BgLd8YWD17JdR8
QYcVJ3oLHi2E+V/IgcFqYdy6Fpj7hR2e+j9d/rh8NdQ8EYeN/fv/c/Ks3g8A
IhW5Ow==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkfeWv9jAZl037Ifyb9r6JR7q3/Nm8
38QYBB7be1vxBdzW3AyVf2mfUddX9jxk834GMPhg75Vx69WBj5ug6j/bS9x8
8uG29eb96Wkg8M2+QasiLfsZzPyf9qwHroTq5W/af/YMCPyxP7KstzFYYzXU
PAaHQyuzzUweroOqZ3QIjb+2+obLRqj5zA65JZ0fT2psgOpncYh20Nqf5bYR
ah+bw+YClfOzf22EmsfhEHPN1j512kaoeZwOr3aet0yYBTOP28GMM/5exuKN
UPN4HJbVbfH9awszj8+h5kMHs+3UDVDzBBzu5T0oPfN9LVS9gIPEa12ODj2Y
+YIOar2LpeXDYPqFHDzUFOuXToDZJ+ygWfLrHJviJqh5Ig5JobE9et837gcA
05i62A==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkPe+5Hs8n5ev2Q/g37esSLhmV8Kzf
b2IMAo/t26YYv+IVWg+Vf2n/57qjrtGitfsZwOCDPZfttlqrO+ug6j/bJ+Wl
dVmXrtmfngYC3+ylD626+HT2Kqj+n/brjj/eXXh11f6zZ0Dgj73e6av1m5Ys
g5rH4CAm+0s2Ln8ZVD2jg9LauVahfqug5jM75HxVE1AyXA3Vz+Iw5+vFgw3v
V0PtY3MQuilyLDxkHdQ8Dgfxl2+euu6A2c/poO3mmH+vdTXUPG6HvUo8hlkV
a6Dm8TgIPfiU2rhsFdQ8Podg1Yt2K7JWQc0TcFALnCD0jBXmfgEHa/nGwOrZ
K6HmCzqsONFb8GghzP9CDgxWC+PWtcDcL+zw1P/p8sflq6HmiThs7N//n5Nn
9X4ALGG5PQ==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.020000000000000046`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.1, -0.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"5 x 5, 4\[UpArrow]\"", "\"5 x 5, 5\[UpArrow]\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.989417023449015*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"e5e4bba1-bdd5-4f47-9106-fc96640efe58"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0PzTh5odjlmv3Q/g37T1MrSp3/Vq/38QY
BB7bC2nVPotbuQ4q/9J+uYG4iv27dfsZwOCD/ariWMHZ/uug6j/bR0Uv3KJz
bN3+9DQQ+GZvUv55cYUtTP9P+/y0kM4NdWv3nz0DAn/ss1qXpN/ZuRRqHoOD
6Tulo5pbVkDVMzooGXWtiVq4Gmo+s4PHrhVb79xaCdXP4jCJYdW/u4tXQ+1j
cwjasqBO58gaqHkcDrpdfwyvKq+BmsfpIHB4U7+x1hqoedwO4SsMTy23WAM1
j8ehYPpb0aRpMPP4HI43OM5P7FgFNU/AoV7VN67g53KoegGHqNU1xctqV0PN
F3Sw9Zg/6d8emH4hh1vXGFMXScHsE3ZY0RZbt4RxLdQ8EYes0KkPNuxbsx8A
VW+7yQ==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy05z3X4/mkfN1+CP+mfV3CJaMSnvX7TYxB
4LF92xTjV7xC66HyL+3/XHfUNVq0dj8DGHyw57LdVmt1Zx1U/Wf7pLy0LuvS
NfvT00Dgm730oVUXn85eBdX/037d8ce7C6+u2n/2DAj8sdc7fbV+05JlUPMY
HMRkf8nG5S+Dqmd0UFo71yrUbxXUfGaHnK9qAkqGq6H6WRzmfL14sOH9aqh9
bA5CN0WOhYesg5rH4SD+8s1T1x0w+zkdtN0c8++1roaax+2wV4nHMKtiDdQ8
HgehB59SG5etgprH5xCsetFuRdYqqHkCDmqBE4SescLcL+BgLd8YWD17JdR8
QYcVJ3oLHi2E+V/IgcFqYdy6Fpj7hR2e+j9d/rh8NdQ8EYeN/fv/c/Ks3g8A
IhW5Ow==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/aEJNz8cs1y7H8K/ae9halW569f6
/SbGIPDYXkir9lncynVQ+Zf2yw3EVezfrdvPAAYf7FcVxwrO9l8HVf/ZPip6
4RadY+v2p6eBwDd7k/LPiytsYfp/2uenhXRuqFu7/+wZEPhjn9W6JP3OzqVQ
8xgcTN8pHdXcsgKqntFByahrTdTC1VDzmR08dq3YeufWSqh+FodJDKv+3V28
Gmofm0PQlgV1OkfWQM3jcNDt+mN4VXkN1DxOB4HDm/qNtdZAzeN2CF9heGq5
xRqoeTwOBdPfiiZNg5nH53C8wXF+YscqqHkCDvWqvnEFP5dD1Qs4RK2uKV5W
uxpqvqCDrcf8Sf/2wPQLOdy6xpi6SApmn7DDirbYuiWMa6HmiThkhU59sGHf
mv0AX7u7yw==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkPe+5Hs8n5ev2Q/g37esSLhmV8Kzf
b2IMAo/t26YYv+IVWg+Vf2n/57qjrtGitfsZwOCDPZfttlqrO+ug6j/bJ+Wl
dVmXrtmfngYC3+ylD626+HT2Kqj+n/brjj/eXXh11f6zZ0Dgj73e6av1m5Ys
g5rH4CAm+0s2Ln8ZVD2jg9LauVahfqug5jM75HxVE1AyXA3Vz+Iw5+vFgw3v
V0PtY3MQuilyLDxkHdQ8Dgfxl2+euu6A2c/poO3mmH+vdTXUPG6HvUo8hlkV
a6Dm8TgIPfiU2rhsFdQ8Podg1Yt2K7JWQc0TcFALnCD0jBXmfgEHa/nGwOrZ
K6HmCzqsONFb8GghzP9CDgxWC+PWtcDcL+zw1P/p8sflq6HmiThs7N//n5Nn
9X4ALGG5PQ==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.020000000000000046`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  N \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.1, -0.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"5 x 5, 4\[UpArrow]\"", "\"5 x 5, 5\[UpArrow]\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.989417023510731*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"f27ca44c-a0ad-43ec-80b4-29258e2da285"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"KEslopedata", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "8", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"KEslopedata", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "9", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"KEslopedata", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "10", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.02"}], ",", 
        RowBox[{"-", "0.1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "Automatic", ",", "Automatic", ",", "Automatic", ",", "Dashed", ",", 
      "Dashed"}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<3 x 6, 5\[UpArrow]\>\"", ",", "\"\<3 x 6, 6\[UpArrow]\>\"", ",", 
      "\"\<3 x 6, 7\[UpArrow]\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["5", "7"], ")"}], "*", 
          RowBox[{
           RowBox[{"KEslopedata", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "8", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           FractionBox["6", "7"], ")"}], "*", 
          RowBox[{
           RowBox[{"KEslopedata", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "9", "]"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"i", "*", ".2"}], ",", 
         RowBox[{
          RowBox[{"KEslopedata", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "10", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "Automatic", ",", "Automatic", ",", "Automatic", ",", "Dashed", ",", 
      "Dashed"}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"All", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.02"}], ",", 
        RowBox[{"-", "0.1"}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<Slope of  N \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<3 x 6, 5\[UpArrow]\>\"", ",", "\"\<3 x 6, 6\[UpArrow]\>\"", ",", 
      "\"\<3 x 6, 7\[UpArrow]\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.988519779074241*^9, 3.988519810042184*^9}, {
  3.9894133700993924`*^9, 3.9894135400890446`*^9}, {3.9894162767083426`*^9, 
  3.9894163175441647`*^9}, {3.989416424895797*^9, 3.9894164253350782`*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"6e67b04b-6f6b-4450-b6ac-f671d0b426b2"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0r/qpuMLu0ab9EP5N+527z8zyXblpv4kx
CDy2Z+Ywuta/GCb/0r67+SVvi/Om/Qxg8MG+eNXq+ILCjVD1n+0NM+7tmDJh
4/70NBD4Zt/1O+B1+rkNUP0/7X8Lr3sxVWfD/rNnQOCPvU+uRsEX7w1Q8xgc
7Lj6H6y5DlPP6OBq8vptpgfMfGaHm06++1t0NkL1szgUFtcf3OwCs4/NQTvY
run5JJh5HA4lsgvP75wIM4/T4env/qQvQuug5nE7FBxyL5w6bS3UPB6H+mnH
mMS010HN43N4dqg6hrVzPdQ8AQenU5vLzzXA3C/gkD1hPlPNYpj5gg7MbLMn
bnaDuUfI4d/X5tJjcjD3CztIBH5Zm2i2EWqeiENNyQoFnbhN+wHFB7yI
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0X2kmeTH61/r9EP5Nex9Z5l+zHq/fb2IM
Ao/tJflWtYrth8m/tLdiD3Zrslq/nwEMPtjf9kgKrP23Fqr+sz2P/e7FDHfW
7U9PA4Fv9tp6n5Y+dFsD1f/T/nVWRJPzqjX7z54BgT/2ExebnXGRWAM1j8HB
1GKZonr6Wqh6RoePC/8YKMxaAzWf2SFrwgvzc8xrofpZHDTEb4RoPFoLtY/N
4cb2Ce/2rIOZx+Fw5Huzq9uP1VDzOB04ipfVzp27Cmoet4Pf4eoVFkIroebx
OPSe/sOmJbkKah6fw5JdPbrTy1dDzRNw6Mhbcf+77mqoegGH+BvzFk1Shpkv
6FAkUb97ht4aqH4hh9vHBN4sz1kHtU/Y4fIkFZXXQD7EPBGHp+8LskMs1u0H
AN/Fucw=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0r6tyeNZxePV+CP+m/XX2q58zX67Zb2IM
Ao/tNef8mSrbCJN/aT8xvv3p18er9zOAwQf7GUZT9v28sAqq/rN95JofP2XX
rdqfngYC3+zLWV6ayHGugur/ab/A7ZDQMc2V+8+eAYE/9sEP3FKyp6yEmsfg
IGG85IH2wZVQ9YwOjcwbV04sg5nP7HDnHEeCUuFqqH4Wh79q5YuX7lsJtY/N
4Rf7pccKcjD3cTi8dThlrqYCM4/T4ZzCbpmujyug5nE7BDn/YSroWAE1j8eh
zY2LQTh2BdQ8Pgfmw8e6jU1WQM0TcKjcq6axvh+mXsDhTHv7i5L/K6DmCzpI
XN4Yc4of5n8hh5ZpXzkES2HhKexQd3P2lb4Vq6DmiTg47T9X99h4zX4AUI28
Eg==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkfdVPxRV2jzbth/Bv2u/cfWaW78pN
+02MQeCxPTOH0bX+xTD5l/bdzS95W5w37WcAgw/2xatWxxcUboSq/2xvmHFv
x5QJG/enp4HAN/uu3wGv089tgOr/af9beN2LqTob9p89AwJ/7H1yNQq+eG+A
msfgYMfV/2DNdZh6RgdXk9dvMz1g5jM73HTy3d+isxGqn8WhsLj+4GYXmH1s
DtrBdk3PJ8HM43AokV14fudEmHmcDk9/9yd9EVoHNY/boeCQe+HUaWuh5vE4
1E87xiSmvQ5qHp/Ds0PVMayd66HmCTg4ndpcfq4B5n4Bh+wJ85lqFsPMF3Rg
Zps9cbMbzD1CDv++Npcek4O5X9hBIvDL2kSzjVDzRBxqSlYo6MRt2g8Az1O8
ig==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/UozyYvRv9bvh/Bv2vvIMv+a9Xj9
fhNjEHhsL8m3qlVsP0z+pb0Ve7Bbk9X6/Qxg8MH+tkdSYO2/tVD1n+157Hcv
Zrizbn96Ggh8s9fW+7T0odsaqP6f9q+zIpqcV63Zf/YMCPyxn7jY7IyLxBqo
eQwOphbLFNXT10LVMzp8XPjHQGHWGqj5zA5ZE16Yn2NeC9XP4qAhfiNE49Fa
qH1sDje2T3i3Zx3MPA6HI9+bXd1+rIaax+nAUbysdu7cVVDzuB38DlevsBBa
CTWPx6H39B82LclVUPP4HJbs6tGdXr4aap6AQ0feivvfdVdD1Qs4xN+Yt2iS
Msx8QYciifrdM/TWQPULOdw+JvBmec46qH3CDpcnqai8BvIh5ok4PH1fkB1i
sW4/AOoRuc4=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkfV2Vw7OOw6v3Q/g37a+zX/2c+XLN
fhNjEHhsrznnz1TZRpj8S/uJ8e1Pvz5evZ8BDD7YzzCasu/nhVVQ9Z/tI9f8
+Cm7btX+9DQQ+GZfzvLSRI5zFVT/T/sFboeEjmmu3H/2DAj8sQ9+4JaSPWUl
1DwGBwnjJQ+0D66Eqmd0aGTeuHJiGcx8Zoc75zgSlApXQ/WzOPxVK1+8dN9K
qH1sDr/YLz1WkIO5j8PhrcMpczUVmHmcDucUdst0fVwBNY/bIcj5D1NBxwqo
eTwObW5cDMKxK6Dm8TkwHz7WbWyyAmqegEPlXjWN9f0w9QIOZ9rbX5T8XwE1
X9BB4vLGmFP8MP8LObRM+8ohWAoLT2GHupuzr/StWAU1T8TBaf+5usfGa/YD
AFrZvBQ=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.020000000000000046`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.1, -0.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"3 x 6, 5\[UpArrow]\"", "\"3 x 6, 6\[UpArrow]\"", 
       "\"3 x 6, 7\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9885198108283663`*^9, {3.989413515604102*^9, 3.989413540694454*^9}, 
   3.9894145078176394`*^9, 3.9894161397771454`*^9, 3.9894163182110653`*^9, 
   3.9894164264470515`*^9},
 CellLabel->
  "Out[642]=",ExpressionUUID->"feebf188-3132-4a60-b528-cc504dd3dcd2"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0T015Hivwa9V+CP+mPcfhbYw7Vqzab2IM
Ao/td8+dENayACb/0j5yuu97P/FV+xnA4IN99KoLF41er4Cq/2z/927b4/Xi
K/enp4HAN/tX3VoB3kwroPp/2m9ITfORl16+/+wZEPhjP7F8efV79+VQ8xgc
joWfcejkh6lndFjj9Sh4+gaY+cwOJz5OWry3YwVUP4vD6yW33nuuXgG1j82h
/Qn/Lq+1MPM4HES0nu2avXo51DxOB8G/6284VC+FmsftMPPHgn1ZSkuh5vE4
1Gdvyq/tWQo1j88h+opxd2HbMqh5Ag5Wm7dLFEyGuV/A4dGnxz6/jsDMF3R4
MEtNUnUdzD1CDkpn/ZqlS2HuF3ZQYotdf2XaCqh5Ig4usXFzkm1X7QcAbvu+
Fw==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0Vz4Y9+dBxur9EP5N+9TVTC4Joav3mxiD
wGP7M5X/fYXNYPIv7Q3Z/q3MP7JqPwMYfLBnSZ77p3/rSqj6z/bBJ4yc84pX
7U9PA4Fv9gzMqzMP2qyA6v9p3yB0b8eHiSv2nz0DAn/sF6QHO54VWQE1j8FB
1+BP6g3jlVD1jA6tPzZPl25ZATWf2UGQz/TQhnsw/SwObu/VVNznroTax+bA
VBnefGwqzDwOh7gr984m/FwONY/ToUQy66bthWVQ87gdNlhuVgqtXQo1j8eB
+7Ki/7a4ZVDz+Byuhj27K9y9HGqegENA802On97LoeoFHAILpH7yO8PMF3T4
IrJtwQf1FVD9Qg67bY4u/Su8CmqfsIOSQK+zuQgs/EQcqlvOnVR+vnI/AFT5
t6s=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0r6tyeNZxePV+CP+m/XX2q58zX67Zb2IM
Ao/tNef8mSrbCJN/aT8xvv3p18er9zOAwQf7GUZT9v28sAqq/rN95JofP2XX
rdqfngYC3+zLWV6ayHGugur/ab/A7ZDQMc2V+8+eAYE/9sEP3FKyp6yEmsfg
IGG85IH2wZVQ9YwOjcwbV04sg5nP7HDnHEeCUuFqqH4Wh79q5YuX7lsJtY/N
4Rf7pccKcjD3cTi8dThlrqYCM4/T4ZzCbpmujyug5nE7BDn/YSroWAE1j8eh
zY2LQTh2BdQ8Pgfmw8e6jU1WQM0TcKjcq6axvh+mXsDhTHv7i5L/K6DmCzpI
XN4Yc4of5n8hh5ZpXzkES2HhKexQd3P2lb4Vq6DmiTg47T9X99h4zX4AUI28
Eg==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkfWrK81iBX6v2Q/g37TkOb2PcsWLV
fhNjEHhsv3vuhLCWBTD5l/aR033f+4mv2s8ABh/so1dduGj0egVU/Wf7v3fb
Hq8XX7k/PQ0Evtm/6tYK8GZaAdX/035DapqPvPTy/WfPgMAf+4nly6vfuy+H
msfgcCz8jEMnP0w9o8Mar0fB0zfAzGd2OPFx0uK9HSug+lkcXi+59d5z9Qqo
fWwO7U/4d3mthZnH4SCi9WzX7NXLoeZxOgj+XX/DoXop1Dxuh5k/FuzLUloK
NY/HoT57U35tz1KoeXwO0VeMuwvblkHNE3Cw2rxdomAyzP0CDo8+Pfb5dQRm
vqDDg1lqkqrrYO4RclA669csXQpzv7CDElvs+ivTVkDNE3FwiY2bk2y7aj8A
eUe+GQ==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkvfLBuD8PMlbvh/Bv2qeuZnJJCF29
38QYBB7bn6n87ytsBpN/aW/I9m9l/pFV+xnA4IM9S/LcP/1bV0LVf7YPPmHk
nFe8an96Ggh8s2dgXp150GYFVP9P+wahezs+TFyx/+wZEPhjvyA92PGsyAqo
eQwOugZ/Um8Yr4SqZ3Ro/bF5unTLCqj5zA6CfKaHNtyD6WdxcHuvpuI+dyXU
PjYHpsrw5mNTYeZxOMRduXc24edyqHmcDiWSWTdtLyyDmsftsMFys1Jo7VKo
eTwO3JcV/bfFLYOax+dwNezZXeHu5VDzBBwCmm9y/PReDlUv4BBYIPWT3xlm
vqDDF5FtCz6or4DqF3LYbXN06V/hVVD7hB2UBHqdzUVg4SfiUN1y7qTy85X7
AV9Ft60=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkfV2Vw7OOw6v3Q/g37a+zX/2c+XLN
fhNjEHhsrznnz1TZRpj8S/uJ8e1Pvz5evZ8BDD7YzzCasu/nhVVQ9Z/tI9f8
+Cm7btX+9DQQ+GZfzvLSRI5zFVT/T/sFboeEjmmu3H/2DAj8sQ9+4JaSPWUl
1DwGBwnjJQ+0D66Eqmd0aGTeuHJiGcx8Zoc75zgSlApXQ/WzOPxVK1+8dN9K
qH1sDr/YLz1WkIO5j8PhrcMpczUVmHmcDucUdst0fVwBNY/bIcj5D1NBxwqo
eTwObW5cDMKxK6Dm8TkwHz7WbWyyAmqegEPlXjWN9f0w9QIOZ9rbX5T8XwE1
X9BB4vLGmFP8MP8LObRM+8ohWAoLT2GHupuzr/StWAU1T8TBaf+5usfGa/YD
AFrZvBQ=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.020000000000000046`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  N \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.1, -0.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"3 x 6, 5\[UpArrow]\"", "\"3 x 6, 6\[UpArrow]\"", 
       "\"3 x 6, 7\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9885198108283663`*^9, {3.989413515604102*^9, 3.989413540694454*^9}, 
   3.9894145078176394`*^9, 3.9894161397771454`*^9, 3.9894163182110653`*^9, 
   3.989416426512352*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"76ab5dbe-64ab-4391-be07-dc1a2f449472"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"some", " ", "boundary", " ", "effect", " ", "visible"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.989417061321673*^9, 3.989417073722293*^9}, {
  3.9894171133998137`*^9, 
  3.9894171159250526`*^9}},ExpressionUUID->"da370f93-ceca-4ade-8670-\
1e89d8fa996d"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"12787c9c-de3e-424d-bf2d-7b9ca4fcc69b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", " ", 
    RowBox[{"System", " ", "areal", " ", "size", " ", "dependence"}], " ", 
    "*)"}],
   FontSize->18], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Used", " ", "for", " ", "plots"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "25"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "9", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "11", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.02"}], ",", 
          RowBox[{"-", "0.12"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<3 x 5, 5\[UpArrow]\>\"", ",", "\"\<3 x 6, 6\[UpArrow]\>\"", ",", 
        "\"\<3 x 7, 6\[UpArrow]\>\""}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["15", "21"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "7", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["18", "21"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "9", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "11", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.03"}], ",", 
          RowBox[{"-", "0.08"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<3 x 5, 5\[UpArrow]\>\"", ",", "\"\<3 x 6, 6\[UpArrow]\>\"", ",", 
        "\"\<3 x 7, 6\[UpArrow]\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9676943086251307`*^9, 3.9676944141940875`*^9}, {
   3.9676945314238353`*^9, 3.9676945540236673`*^9}, 3.967699769483777*^9, {
   3.967699814005623*^9, 3.9676998274902077`*^9}, 3.970745105472846*^9, {
   3.987817239648548*^9, 3.987817272311865*^9}, {3.987817326907167*^9, 
   3.987817346684504*^9}, {3.9878173814079094`*^9, 3.987817400702953*^9}, {
   3.9878190557926073`*^9, 3.987819227615131*^9}, {3.9878193106409316`*^9, 
   3.987819339837611*^9}, {3.987819423066662*^9, 3.987819441637786*^9}, {
   3.9878195591316366`*^9, 3.9878198351307487`*^9}, {3.987820067069006*^9, 
   3.9878200731355085`*^9}, {3.9882019909928102`*^9, 
   3.9882020065723724`*^9}, {3.9882028317549515`*^9, 3.988202839459833*^9}, {
   3.988225144187312*^9, 3.9882251994008694`*^9}, {3.9882252507559075`*^9, 
   3.988225269514439*^9}, {3.9882254913803897`*^9, 3.9882255216569433`*^9}, 
   3.988225653521165*^9, {3.988225760611253*^9, 3.9882258055386868`*^9}, {
   3.9882293074121113`*^9, 3.988229380103754*^9}, {3.988260059662136*^9, 
   3.988260290307304*^9}, {3.988260556226856*^9, 3.988260648480483*^9}, {
   3.988266423718752*^9, 3.9882665663996983`*^9}, {3.988266602638378*^9, 
   3.988266621441845*^9}, {3.9883777683880076`*^9, 3.9883777699416933`*^9}, {
   3.988377808918898*^9, 3.988377859556054*^9}, {3.988377925299432*^9, 
   3.98837801992033*^9}, {3.9883784110920954`*^9, 3.9883784379489613`*^9}, {
   3.9883785528494473`*^9, 3.9883785716595016`*^9}, {3.988378878909836*^9, 
   3.9883789047742987`*^9}, {3.988379746248578*^9, 3.988379750576824*^9}, {
   3.9884188546748934`*^9, 3.9884189437801647`*^9}, 3.9884189755524406`*^9, {
   3.988420344092953*^9, 3.9884203534413753`*^9}},
 CellLabel->
  "In[372]:=",ExpressionUUID->"ffac0533-bf6f-4d60-ad03-ca0e5c982f12"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0/7VQoo15xpb9EP5N+5e65z2YwrbtNzEG
gcf2V6zOHvyxByb/0l7jtmu/y5Mt+xnA4IP9n5oK4WjbzVD1n+0X8vxbGqOx
eX96Ggh8s6/PWrxB6NwmqP6f9psf9Hg+79q0/+wZEPhjf/bF5fWnt2yCmsfg
EF9Vee7Rig1Q9YwOraknDNas2gQ1n9nhMBfz5Mn1MP0sDhVlDc8VZsHsY3PY
/qiS2ebBZqh5HA7+cxiyrryF2c/pcEktRmvjqo1Q87gdFAwcmTljN0LN43GY
c2L1tLqf66Dm8TmEHBK58qltA9Q8AYfb3A++HkvaAFUv4OByL+vd55qNUPMF
HQK6jyse3bkJql/Ioeu61dKllbDwEXZQU/C2eMIACz8Rh3J2DTVz7y37AUQQ
vgk=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0X2kmeTH61/r9EP5Nex9Z5l+zHq/fb2IM
Ao/tJflWtYrth8m/tLdiD3Zrslq/nwEMPtjf9kgKrP23Fqr+sz2P/e7FDHfW
7U9PA4Fv9tp6n5Y+dFsD1f/T/nVWRJPzqjX7z54BgT/2ExebnXGRWAM1j8HB
1GKZonr6Wqh6RoePC/8YKMxaAzWf2SFrwgvzc8xrofpZHDTEb4RoPFoLtY/N
4cb2Ce/2rIOZx+Fw5Huzq9uP1VDzOB04ipfVzp27Cmoet4Pf4eoVFkIroebx
OPSe/sOmJbkKah6fw5JdPbrTy1dDzRNw6Mhbcf+77mqoegGH+BvzFk1Shpkv
6FAkUb97ht4aqH4hh9vHBN4sz1kHtU/Y4fIkFZXXQD7EPBGHp+8LskMs1u0H
AN/Fucw=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0z1i8T+l685r9EP5Ne7+LvItVX6zZb2IM
Ao/t/Y9/WZFbDJN/ab/RrllBOWP1fgYw+GD//9sFmYCNq6HqP9tfm3Y7RVl/
1f70NBD4Zs/meFDKtnslVP9P+3BtXpHY8lX7z54BgT/2ckpXZItbVkHNY3Dg
2rZle1DWaqh6RocAdadrOmYw85kdPjNqrK6fCNPP4sCxU07HffpKqH1sDtq7
/U/eewwzj8Nh3+Fgs16jFVDzOB1iffJED8mtgJrH7SD2dZ0I47UVUPN4HI6p
q3ybqLcCah6fg4jftPUBJ1ZAzRNwqPTU+LJ3J0y9gMP3EqnX507BzBd0+NI0
pSpvAsz/Qg4TQib852tdBbVP2GERq4XNl3sw94k43EgKZz8utWY/ABfhtdQ=

         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[6.272]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/a+FEm3MM7bsh/Bv2r/UPe/BFLZt
v4kxCDy2v2J19uCPPTD5l/Yat137XZ5s2c8ABh/s/9RUCEfbboaq/2y/kOff
0hiNzfvT00Dgm3191uINQuc2QfX/tN/8oMfzedem/WfPgMAf+7MvLq8/vWUT
1DwGh/iqynOPVmyAqmd0aE09YbBm1Sao+cwOh7mYJ0+uh+lncagoa3iuMAtm
H5vD9keVzDYPNkPN43Dwn8OQdeUtzH5Oh0tqMVobV22EmsftoGDgyMwZuxFq
Ho/DnBOrp9X9XAc1j88h5JDIlU9tG6DmCTjc5n7w9VjSBqh6AQeXe1nvPtds
hJov6BDQfVzx6M5NUP1CDl3XrZYurYSFj7CDmoK3xRMGWPiJOJSza6iZe2/Z
DwBOXL4L
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[6.72]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/UozyYvRv9bvh/Bv2vvIMv+a9Xj9
fhNjEHhsL8m3qlVsP0z+pb0Ve7Bbk9X6/Qxg8MH+tkdSYO2/tVD1n+157Hcv
Zrizbn96Ggh8s9fW+7T0odsaqP6f9q+zIpqcV63Zf/YMCPyxn7jY7IyLxBqo
eQwOphbLFNXT10LVMzp8XPjHQGHWGqj5zA5ZE16Yn2NeC9XP4qAhfiNE49Fa
qH1sDje2T3i3Zx3MPA6HI9+bXd1+rIaax+nAUbysdu7cVVDzuB38DlevsBBa
CTWPx6H39B82LclVUPP4HJbs6tGdXr4aap6AQ0feivvfdVdD1Qs4xN+Yt2iS
Msx8QYciifrdM/TWQPULOdw+JvBmec46qH3CDpcnqai8BvIh5ok4PH1fkB1i
sW4/AOoRuc4=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[8.16]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkfcbifUrXm9fsh/Bv2vtd5F2s+mLN
fhNjEHhs73/8y4rcYpj8S/uNds0Kyhmr9zOAwQf7/98uyARsXA1V/9n+2rTb
Kcr6q/anp4HAN3s2x4NStt0rofp/2odr84rElq/af/YMCPyxl1O6Ilvcsgpq
HoMD17Yt24OyVkPVMzoEqDtd0zGDmc/s8JlRY3X9RJh+FgeOnXI67tNXQu1j
c9De7X/y3mOYeRwO+w4Hm/UarYCax+kQ65MnekhuBdQ8bgexr+tEGK+tgJrH
43BMXeXbRL0VUPP4HET8pq0POLECap6AQ6Wnxpe9O2HqBRy+l0i9PncKZr6g
w5emKVV5E2D+F3KYEDLhP1/rKqh9wg6LWC1svtyDuU/E4UZSOPtxqTX7ASIt
tdY=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.020000000000000046`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.12, -0.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"3 x 5, 5\[UpArrow]\"", "\"3 x 6, 6\[UpArrow]\"", 
       "\"3 x 7, 6\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 6.272}, {20, 6.272}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 6.272}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.08426020408163262] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 6.72}, {20, 6.72}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 6.72}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.051309523809523805`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 8.16}, {20, 8.16}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 8.16}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.03009803921568628] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "6.272`", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "6.72`", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "8.16`", "]"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.988418844906125*^9, {3.9884188788563695`*^9, 3.988418980506027*^9}, 
   3.988420353953396*^9, 3.988519570224965*^9, 3.98941406580046*^9, 
   3.989414526582456*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"23268c05-770e-4acf-962b-17ad56c6d031"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0T30+YX9R9tr9EP5Ne9/1U3umvli/38QY
BB7bz63YftpuAUz+pb2opf3HxBtr9zOAwQf7jEy77xY1q6HqP9vrR7uZWcet
3p+eBgLf7LftqXa1v7sKqv+n/aRUoUyv2lX7z54BgT/2Xrv0fivtXAU1j8Eh
+bL9zo1nlkPVMzrM2vrz+ppVq6DmMzusXDjtm3QuTD+Lw5qW7V4HGdZA7WNz
eOj8neVFyhqoeRwOu3Zt15zLtRpqHqcDR8xH8b82K6HmcTvM+S38gOfcCqh5
PA4FNw5veSO/DGoen8PBuO5gsznLoeYJODSZdn7szFgOVS/g0Ga7d+7S3yug
5gs6FC1yNLA7sAqqX8jB+NjByKhLsPARdojmvKndPxnmPhEHiWfL6vf8XbMf
AGHlvq4=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0Vz4Y9+dBxur9EP5N+9TVTC4Joav3mxiD
wGP7M5X/fYXNYPIv7Q3Z/q3MP7JqPwMYfLBnSZ77p3/rSqj6z/bBJ4yc84pX
7U9PA4Fv9gzMqzMP2qyA6v9p3yB0b8eHiSv2nz0DAn/sF6QHO54VWQE1j8FB
1+BP6g3jlVD1jA6tPzZPl25ZATWf2UGQz/TQhnsw/SwObu/VVNznroTax+bA
VBnefGwqzDwOh7gr984m/FwONY/ToUQy66bthWVQ87gdNlhuVgqtXQo1j8eB
+7Ki/7a4ZVDz+Byuhj27K9y9HGqegENA802On97LoeoFHAILpH7yO8PMF3T4
IrJtwQf1FVD9Qg67bY4u/Su8CmqfsIOSQK+zuQgs/EQcqlvOnVR+vnI/AFT5
t6s=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0z1i8T+l685r9EP5Ne7+LvItVX6zZb2IM
Ao/t/Y9/WZFbDJN/ab/RrllBOWP1fgYw+GD//9sFmYCNq6HqP9tfm3Y7RVl/
1f70NBD4Zs/meFDKtnslVP9P+3BtXpHY8lX7z54BgT/2ckpXZItbVkHNY3Dg
2rZle1DWaqh6RocAdadrOmYw85kdPjNqrK6fCNPP4sCxU07HffpKqH1sDtq7
/U/eewwzj8Nh3+Fgs16jFVDzOB1iffJED8mtgJrH7SD2dZ0I47UVUPN4HI6p
q3ybqLcCah6fg4jftPUBJ1ZAzRNwqPTU+LJ3J0y9gMP3EqnX507BzBd0+NI0
pSpvAsz/Qg4TQib852tdBbVP2GERq4XNl3sw94k43EgKZz8utWY/ABfhtdQ=

         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[6.272]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkferzCfuLstfuh/Bv2vuun9oz9cX6
/SbGIPDYfm7F9tN2C2DyL+1FLe0/Jt5Yu58BDD7YZ2TafbeoWQ1V/9leP9rN
zDpu9f70NBD4Zr9tT7Wr/d1VUP0/7SelCmV61a7af/YMCPyx99ql91tp5yqo
eQwOyZftd248sxyqntFh1taf19esWgU1n9lh5cJp36RzYfpZHNa0bPc6yLAG
ah+bw0Pn7ywvUtZAzeNw2LVru+ZcrtVQ8zgdOGI+iv+1WQk1j9thzm/hBzzn
VkDN43EouHF4yxv5ZVDz+BwOxnUHm81ZDjVPwKHJtPNjZ8ZyqHoBhzbbvXOX
/l4BNV/QoWiRo4HdgVVQ/UIOxscORkZdgoWPsEM0503t/skw94k4SDxbVr/n
75r9AGwxvrA=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[6.72]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkvfLBuD8PMlbvh/Bv2qeuZnJJCF29
38QYBB7bn6n87ytsBpN/aW/I9m9l/pFV+xnA4IM9S/LcP/1bV0LVf7YPPmHk
nFe8an96Ggh8s2dgXp150GYFVP9P+wahezs+TFyx/+wZEPhjvyA92PGsyAqo
eQwOugZ/Um8Yr4SqZ3Ro/bF5unTLCqj5zA6CfKaHNtyD6WdxcHuvpuI+dyXU
PjYHpsrw5mNTYeZxOMRduXc24edyqHmcDiWSWTdtLyyDmsftsMFys1Jo7VKo
eTwO3JcV/bfFLYOax+dwNezZXeHu5VDzBBwCmm9y/PReDlUv4BBYIPWT3xlm
vqDDF5FtCz6or4DqF3LYbXN06V/hVVD7hB2UBHqdzUVg4SfiUN1y7qTy85X7
AV9Ft60=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[8.16]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkfcbifUrXm9fsh/Bv2vtd5F2s+mLN
fhNjEHhs73/8y4rcYpj8S/uNds0Kyhmr9zOAwQf7/98uyARsXA1V/9n+2rTb
Kcr6q/anp4HAN3s2x4NStt0rofp/2odr84rElq/af/YMCPyxl1O6Ilvcsgpq
HoMD17Yt24OyVkPVMzoEqDtd0zGDmc/s8JlRY3X9RJh+FgeOnXI67tNXQu1j
c9De7X/y3mOYeRwO+w4Hm/UarYCax+kQ65MnekhuBdQ8bgexr+tEGK+tgJrH
43BMXeXbRL0VUPP4HET8pq0POLECap6AQ6Wnxpe9O2HqBRy+l0i9PncKZr6g
w5emKVV5E2D+F3KYEDLhP1/rKqh9wg6LWC1svtyDuU/E4UZSOPtxqTX7ASIt
tdY=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.030000000000000065`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.08, -0.03}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"3 x 5, 5\[UpArrow]\"", "\"3 x 6, 6\[UpArrow]\"", 
       "\"3 x 7, 6\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 6.272}, {20, 6.272}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 6.272}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.08426020408163262] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 6.72}, {20, 6.72}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 6.72}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.051309523809523805`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 8.16}, {20, 8.16}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 8.16}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.03009803921568628] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "6.272`", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "6.72`", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "8.16`", "]"}]}], "}"}]}], "}"}]}],
            ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.988418844906125*^9, {3.9884188788563695`*^9, 3.988418980506027*^9}, 
   3.988420353953396*^9, 3.988519570224965*^9, 3.98941406580046*^9, 
   3.989414526646508*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"2d4e2ff1-764c-4af7-b048-eaacab3baa52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"System", " ", "areal", " ", "size", " ", "dependence"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Used", " ", "for", " ", "plots"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "25"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.02"}], ",", 
          RowBox[{"-", "0.12"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "Medium"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "Medium"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "Medium"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<4 x 4, 4\[UpArrow]\>\"", ",", "\"\<4 x 5, 5\[UpArrow]\>\"", ",", 
        "\"\<5 x 5, 5\[UpArrow]\>\""}], "}"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["16", "25"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["20", "25"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"i", "*", ".2"}], ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.03"}], ",", 
          RowBox[{"-", "0.09"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "Medium"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "Medium"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "Medium"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<4 x 4, 4\[UpArrow]\>\"", ",", "\"\<4 x 5, 5\[UpArrow]\>\"", ",", 
        "\"\<5 x 5, 5\[UpArrow]\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9676943086251307`*^9, 3.9676944141940875`*^9}, {
   3.9676945314238353`*^9, 3.9676945540236673`*^9}, 3.967699769483777*^9, {
   3.967699814005623*^9, 3.9676998274902077`*^9}, 3.970745105472846*^9, {
   3.987817239648548*^9, 3.987817272311865*^9}, {3.987817326907167*^9, 
   3.987817346684504*^9}, {3.9878173814079094`*^9, 3.987817400702953*^9}, {
   3.9878190557926073`*^9, 3.987819227615131*^9}, {3.9878193106409316`*^9, 
   3.987819339837611*^9}, {3.987819423066662*^9, 3.987819441637786*^9}, {
   3.9878195591316366`*^9, 3.9878198351307487`*^9}, {3.987820067069006*^9, 
   3.9878200731355085`*^9}, {3.9882019909928102`*^9, 
   3.9882020065723724`*^9}, {3.9882028317549515`*^9, 3.988202839459833*^9}, {
   3.988225144187312*^9, 3.9882251994008694`*^9}, {3.9882252507559075`*^9, 
   3.988225269514439*^9}, {3.9882254913803897`*^9, 3.9882255216569433`*^9}, 
   3.988225653521165*^9, {3.988225760611253*^9, 3.9882258055386868`*^9}, {
   3.9882293074121113`*^9, 3.988229380103754*^9}, {3.988260059662136*^9, 
   3.988260290307304*^9}, {3.988260556226856*^9, 3.988260648480483*^9}, {
   3.988266423718752*^9, 3.9882665663996983`*^9}, {3.988266602638378*^9, 
   3.988266621441845*^9}, {3.9883777683880076`*^9, 3.9883777699416933`*^9}, {
   3.988377808918898*^9, 3.988377859556054*^9}, {3.988377925299432*^9, 
   3.98837801992033*^9}, {3.9883784110920954`*^9, 3.9883784379489613`*^9}, {
   3.9883785528494473`*^9, 3.9883785716595016`*^9}, {3.9883787646094728`*^9, 
   3.98837883652941*^9}, {3.9883791229692116`*^9, 3.9883791298399897`*^9}, {
   3.9884190065444527`*^9, 3.988419050656014*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"b08e950f-4ecc-42a1-8a46-17f6892f9265"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0Z6pvak55vH0/hH/TXjTaVPn+1u37TYxB
4LH9k/rCB5Ze26DyL+1T7csfqC/dvJ8BDD7YM4VdTdv0Bqb+s/1LK4dXCZe2
7U9PA4Fv9ppzPonFPtoN1f/TPox7Y89Mqe37z54BgT/2z8pZFTs6tkLNY3BQ
2H9Xpr17K1Q9o8PPC+xbWpU3Qs1ndkh9ITnjst4GqH4Wh0+luh+7VbdA7WNz
MLms2pJTA3Mfh8MV7/ZFJrdh/uN0EP2kNdPv3haoedwOv2KET7n7w9zD47Dr
0utu7hU7oebxOXw4qBK34CLMfQIO8zdfjtw5bRtUvYBDoU3XqoTCXVDzBR0O
375jWL5/K1S/kEOJwl8GMWVY+Ag7qM3q+COdvAtqnojDz39JUVk3t+8HAC2E
vSY=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0l3o44XYu78b9EP5N+48nSwNnyGzcb2IM
Ao/tlwbOC172cgNU/qV90BNvxrUZG/YzgMEHexNpO3bnKRug6j/bn5rzM/hR
7ob96Wkg8M3++ZbmRnZOmP6f9hZxEwUVnqzbf/YMCPyx51sTkC9gvRZqHoOD
R8q9NUui10LVMzoI6mbqZ6eshprP7ND6ZeUuM/E1UP0sDrEnFQXrg9dC7WNz
MJwzPedC9jqoeRwOAh/7NSWvw8zjdLhTyVxz7eZaqHncDgmaukmf2dZCzeNx
mHVs+aH8bJh5fA7Bb8V3vm2EmSfgcOGd4rLfUTD3CziceMrNe4Ib5j9Bh79f
vMo95dZD9Qs5sE2+e35R/TqofcIOCe5OrkwXYeaJOPj8/zFFdte6/QAdtrfe

         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy05z3X4/mkfN1+CP+mfV3CJaMSnvX7TYxB
4LF92xTjV7xC66HyL+3/XHfUNVq0dj8DGHyw57LdVmt1Zx1U/Wf7pLy0LuvS
NfvT00Dgm730oVUXn85eBdX/037d8ce7C6+u2n/2DAj8sdc7fbV+05JlUPMY
HMRkf8nG5S+Dqmd0UFo71yrUbxXUfGaHnK9qAkqGq6H6WRzmfL14sOH9aqh9
bA5CN0WOhYesg5rH4SD+8s1T1x0w+zkdtN0c8++1roaax+2wV4nHMKtiDdQ8
HgehB59SG5etgprH5xCsetFuRdYqqHkCDmqBE4SescLcL+BgLd8YWD17JdR8
QYcVJ3oLHi2E+V/IgcFqYdy6Fpj7hR2e+j9d/rh8NdQ8EYeN/fv/c/Ks3g8A
IhW5Ow==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", FontSize -> 13, StripOnInput -> False],
             TraditionalForm]], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkPVN9U3PK4+37Ifyb9qLRpsr3t27f
b2IMAo/tn9QXPrD02gaVf2mfal/+QH3p5v0MYPDBninsatqmNzD1n+1fWjm8
Sri0bX96Ggh8s9ec80ks9tFuqP6f9mHcG3tmSm3ff/YMCPyxf1bOqtjRsRVq
HoODwv67Mu3dW6HqGR1+XmDf0qq8EWo+s0PqC8kZl/U2QPWzOHwq1f3YrboF
ah+bg8ll1ZacGpj7OByueLcvMrkN8x+ng+gnrZl+97ZAzeN2+BUjfMrdH+Ye
Hoddl153c6/YCTWPz+HDQZW4BRdh7hNwmL/5cuTOadug6gUcCm26ViUU7oKa
L+hw+PYdw/L9W6H6hRxKFP4yiCnDwkfYQW1Wxx/p5F1Q80Qcfv5Lisq6uX0/
ADfQvSg=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", FontSize -> 13, StripOnInput -> False],
             TraditionalForm]], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkvdTDCbdzeTfuh/Bv2n88WRo4Q2bj
fhNjEHhsvzRwXvCylxug8i/tg554M67N2LCfAQw+2JtI27E7T9kAVf/Z/tSc
n8GPcjfsT08DgW/2z7c0N7JzwvT/tLeImyio8GTd/rNnQOCPPd+agHwB67VQ
8xgcPFLurVkSvRaqntFBUDdTPztlNdR8ZofWLyt3mYmvgepncYg9qShYH7wW
ah+bg+Gc6TkXstdBzeNwEPjYryl5HWYep8OdSuaaazfXQs3jdkjQ1E36zLYW
ah6Pw6xjyw/lZ8PM43MIfiu+820jzDwBhwvvFJf9joK5X8DhxFNu3hPcMP8J
Ovz94lXuKbceql/IgW3y3fOL6tdB7RN2SHB3cmW6CDNPxMHn/48psrvW7QcA
KAK34A==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", FontSize -> 13, StripOnInput -> False],
             TraditionalForm]], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkPe+5Hs8n5ev2Q/g37esSLhmV8Kzf
b2IMAo/t26YYv+IVWg+Vf2n/57qjrtGitfsZwOCDPZfttlqrO+ug6j/bJ+Wl
dVmXrtmfngYC3+ylD626+HT2Kqj+n/brjj/eXXh11f6zZ0Dgj73e6av1m5Ys
g5rH4CAm+0s2Ln8ZVD2jg9LauVahfqug5jM75HxVE1AyXA3Vz+Iw5+vFgw3v
V0PtY3MQuilyLDxkHdQ8Dgfxl2+euu6A2c/poO3mmH+vdTXUPG6HvUo8hlkV
a6Dm8TgIPfiU2rhsFdQ8Podg1Yt2K7JWQc0TcFALnCD0jBXmfgEHa/nGwOrZ
K6HmCzqsONFb8GghzP9CDgxWC+PWtcDcL+zw1P/p8sflq6HmiThs7N//n5Nn
9X4ALGG5PQ==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.020000000000000046`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.12, -0.02}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"4 x 4, 4\[UpArrow]\"", "\"4 x 5, 5\[UpArrow]\"", 
       "\"5 x 5, 5\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "Medium"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "Medium"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "Medium"}], 
                   "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9883788377160015`*^9, 3.988379130411399*^9, 
  3.988419051769492*^9, 3.9894140698989305`*^9, 3.98941453423038*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"ff633e78-c30b-4b3a-8668-eff83a913d9f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0Xx7QcXvz5HX7Ifyb9gZ8Vp35kev2mxiD
wGN7Ka52zR/ta6DyL+2t/qsfDlRduZ8BDD7YLzeYtmbOfJj6z/YbdKrn2Jmt
3Z+eBgLf7FWnB9f33tgI1f/T/uoxO4ENk9buP3sGBP7YR4lsTeeasBpqHoOD
5oNPKg8mr4aqZ3TgOXfNh/3DUqj5zA73+tvTLm5bAtXP4rC75+SjFSdXQu1j
cwjnW7hX7+MKqHkcDh9vf1G07IT5j9NBMLNES33bKqh53A6Kf7yL5a7B3MPj
kFzU1NSTvQFqHp/D9YlSQrPewtwn4FC1Iozp8cs1UPUCDudWd19Oe7MBar6g
w9NNUorR11ZD9Qs5JJ4VONczdy3UPmGHFUkNMq6PN0DNE3GoOa3T8a5t3X4A
EbS8Zg==
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy0j5295eh6j9X7Ifyb9jLOnVs/J6zeb2IM
Ao/tbWROtRbww+Rf2m+/fP+ciOOq/Qxg8MG+Xdtg6cW2VVD1n+1XHf8qn+W5
an96Ggh8s18aksPEs2IlVP9P+19PePkatq3Yf/YMCPyxX9rp0FOctBxqHoPD
gm11e5trlkPVMzrc/qAQ+f7lUqj5zA7zDodM/VGxDKqfxcH7ynOH/6XLofax
OWhsuB/mELYCah6Hg4N6cYj7fZh5nA7iv02TKx4uh5rH7fD87YcthyyWQ83j
cfBgDTZV64SZx+cg8PF+wsd0mHkCDrz7twSe9IC5X8DBgVPYo3gNzH+CDjNi
F01if7oCql/IwYK/7qZ02gqofcIOz1lNWUyXw8wTceCaqVv+ZMqK/QDNG7lO

         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQPWsmCJy05z3X4/mkfN1+CP+mfV3CJaMSnvX7TYxB
4LF92xTjV7xC66HyL+3/XHfUNVq0dj8DGHyw57LdVmt1Zx1U/Wf7pLy0LuvS
NfvT00Dgm730oVUXn85eBdX/037d8ce7C6+u2n/2DAj8sdc7fbV+05JlUPMY
HMRkf8nG5S+Dqmd0UFo71yrUbxXUfGaHnK9qAkqGq6H6WRzmfL14sOH9aqh9
bA5CN0WOhYesg5rH4SD+8s1T1x0w+zkdtN0c8++1roaax+2wV4nHMKtiDdQ8
HgehB59SG5etgprH5xCsetFuRdYqqHkCDmqBE4SescLcL+BgLd8YWD17JdR8
QYcVJ3oLHi2E+V/IgcFqYdy6Fpj7hR2e+j9d/rh8NdQ8EYeN/fv/c/Ks3g8A
IhW5Ow==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", FontSize -> 13, StripOnInput -> False],
             TraditionalForm]], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCk/fKAjtubJ6/bD+HftDfgs+rMj1y3
38QYBB7bS3G1a/5oXwOVf2lv9V/9cKDqyv0MYPDBfrnBtDVz5sPUf7bfoFM9
x85s7f70NBD4Zq86Pbi+98ZGqP6f9leP2QlsmLR2/9kzIPDHPkpkazrXhNVQ
8xgcNB98UnkweTVUPaMDz7lrPuwflkLNZ3a419+ednHbEqh+FofdPScfrTi5
Emofm0M438K9eh9XQM3jcPh4+4uiZSfMf5wOgpklWurbVkHN43ZQ/ONdLHcN
5h4eh+Sipqae7A1Q8/gcrk+UEpr1FuY+AYeqFWFMj1+ugaoXcDi3uvty2psN
UPMFHZ5uklKMvrYaql/IIfGswLmeuWuh9gk7rEhqkHF9vAFqnohDzWmdjndt
6/YDABwAvGg=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", FontSize -> 13, StripOnInput -> False],
             TraditionalForm]], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkfezsLUfXe6zeD+HftJdx7tz6OWH1
fhNjEHhsbyNzqrWAHyb/0n775fvnRBxX7WcAgw/27doGSy+2rYKq/2y/6vhX
+SzPVfvT00Dgm/3SkBwmnhUrofp/2v96wsvXsG3F/rNnQOCP/dJOh57ipOVQ
8xgcFmyr29tcsxyqntHh9geFyPcvl0LNZ3aYdzhk6o+KZVD9LA7eV547/C9d
DrWPzUFjw/0wh7AVUPM4HBzUi0Pc78PM43QQ/22aXPFwOdQ8bofnbz9sOWSx
HGoej4MHa7CpWifMPD4HgY/3Ez6mw8wTcODdvyXwpAfM/QIODpzCHsVrYP4T
dJgRu2gS+9MVUP1CDhb8dTel01ZA7RN2eM5qymK6HGaeiAPXTN3yJ1NW7AcA
12e5UA==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
            "\"\[FilledUpTriangle]\"", FontSize -> 13, StripOnInput -> False],
             TraditionalForm]], {0., 0.}], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4lkzQeCkPe+5Hs8n5ev2Q/g37esSLhmV8Kzf
b2IMAo/t26YYv+IVWg+Vf2n/57qjrtGitfsZwOCDPZfttlqrO+ug6j/bJ+Wl
dVmXrtmfngYC3+ylD626+HT2Kqj+n/brjj/eXXh11f6zZ0Dgj73e6av1m5Ys
g5rH4CAm+0s2Ln8ZVD2jg9LauVahfqug5jM75HxVE1AyXA3Vz+Iw5+vFgw3v
V0PtY3MQuilyLDxkHdQ8Dgfxl2+euu6A2c/poO3mmH+vdTXUPG6HvUo8hlkV
a6Dm8TgIPfiU2rhsFdQ8Podg1Yt2K7JWQc0TcFALnCD0jBXmfgEHa/nGwOrZ
K6HmCzqsONFb8GghzP9CDgxWC+PWtcDcL+zw1P/p8sflq6HmiThs7N//n5Nn
9X4ALGG5PQ==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.10000000000000023`, -0.030000000000000065`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.10000000000000023`, 5.}, {-0.09, -0.03}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"4 x 4, 4\[UpArrow]\"", "\"4 x 5, 5\[UpArrow]\"", 
       "\"5 x 5, 5\[UpArrow]\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], FontSize -> 10, Plain, 
                    StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "Medium"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "Medium"}], "}"}], 
                 ",", 
                 RowBox[{"{", 
                   RowBox[{"\"\[FilledUpTriangle]\"", ",", "Medium"}], 
                   "}"}]}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9883788377160015`*^9, 3.988379130411399*^9, 
  3.988419051769492*^9, 3.9894140698989305`*^9, 3.989414534289543*^9},
 CellLabel->
  "Out[377]=",ExpressionUUID->"da6f8f49-60ee-485f-bdcd-b86b6d0e68f1"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"738f984e-a844-4233-bfc0-e21f96d8a21b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"f", 
   RowBox[{"(", "\[Beta]", ")"}], " ", "analysis", " ", "to", " ", "show", 
   " ", "the", " ", "monotonic", " ", "behaviour", " ", "and", " ", "its", 
   " ", "persistence", " ", "even", " ", "in", " ", "the", " ", 
   "thermodynamic", " ", "limit"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.95543813671988*^9, 
  3.955438181034314*^9}},ExpressionUUID->"1af3b796-0d83-4f22-ac4e-\
c2f04b5b1926"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx4Ly4Up4\\\\ee_Lx4Ly4Up4_hardcore2D.\
wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967594715059*^9, 3.967594715921341*^9}, {
   3.9675948736746244`*^9, 3.967594890093898*^9}, {3.9676969297762585`*^9, 
   3.967696936227774*^9}, 3.967696971398446*^9, {3.9878213594694576`*^9, 
   3.9878213852384586`*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"f4609878-af9e-42c8-9363-4fc0b8d400ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeSort4x4", "=", 
   RowBox[{"Sort", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9675946647011805`*^9, {3.967594724626427*^9, 3.967594726053814*^9}, 
   3.967696428540247*^9},
 CellLabel->
  "In[379]:=",ExpressionUUID->"d0161ab9-aacf-4b85-bf27-e05a40a92ba6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly5Up5\\\\ee_Lx5Ly5Up5_hardcore2D.\
wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967594881599074*^9, 3.967594894574154*^9}, 
   3.9676969211425533`*^9, 3.98782135455503*^9, {3.987821391275612*^9, 
   3.98782139658648*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"25353e81-f0d6-4d8b-98f7-35288943f8f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeSort5x5", "=", 
   RowBox[{"Sort", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967593340374403*^9, 3.9675933502710457`*^9}, {
  3.9675946663953943`*^9, 3.9675946684079957`*^9}, {3.9675947048025427`*^9, 
  3.9675947063912935`*^9}, {3.9676964315472765`*^9, 3.967696432726064*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"6f279a52-5f69-4743-b2fc-b00bdc1b39f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nn1", "=", 
  RowBox[{"Length", "[", "eeSort4x4", "]"}]}]], "Input",
 CellChangeTimes->{{3.9675949013428583`*^9, 3.967594906871054*^9}, 
   3.9676964428506007`*^9},
 CellLabel->
  "In[382]:=",ExpressionUUID->"31d4f2b4-88bf-495f-a176-25a2e28737f9"],

Cell[BoxData["1820"], "Output",
 CellChangeTimes->{3.9675949081430006`*^9, 3.9675955953010955`*^9, 
  3.967596287274178*^9, 3.967696980448079*^9, 3.987821400716771*^9, 
  3.9878316314546556`*^9, 3.9894145432084618`*^9},
 CellLabel->
  "Out[382]=",ExpressionUUID->"35645722-a734-4056-af6e-e662ac30f6d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Max", "[", "eeSort4x4", "]"}], "-", 
   RowBox[{"Min", "[", "eeSort4x4", "]"}]}], "16"]], "Input",
 CellChangeTimes->{{3.967595296695512*^9, 3.967595311288887*^9}, {
  3.9676964457700915`*^9, 3.967696448915223*^9}, {3.987821413485297*^9, 
  3.9878214141739206`*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"89346ae8-2874-4cf6-b162-d6d58f676c75"],

Cell[BoxData["1.294070210097754`"], "Output",
 CellChangeTimes->{
  3.9675953118711786`*^9, 3.9675962878621073`*^9, 3.967696981177887*^9, {
   3.9878214041540394`*^9, 3.987821415488462*^9}, 3.9878316314743376`*^9, 
   3.989414544071844*^9},
 CellLabel->
  "Out[383]=",ExpressionUUID->"7b9aee8f-b59c-4b93-b3a5-0ee2f7fefe2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nn2", "=", 
  RowBox[{"Length", "[", "eeSort5x5", "]"}]}]], "Input",
 CellChangeTimes->{{3.9675949092243323`*^9, 3.967594915540581*^9}, {
  3.9676964525329385`*^9, 3.9676964535963535`*^9}},
 CellLabel->
  "In[384]:=",ExpressionUUID->"e7376a0f-19c9-48b2-be28-914c9e01baf2"],

Cell[BoxData["53130"], "Output",
 CellChangeTimes->{3.967594916572963*^9, 3.967595597392419*^9, 
  3.9675962884605513`*^9, 3.9676969818658843`*^9, 3.987821405100869*^9, 
  3.9878315583431606`*^9, 3.9878340056359377`*^9, 3.989414545127507*^9},
 CellLabel->
  "Out[384]=",ExpressionUUID->"23d5c26f-d442-4b3e-b300-81eefb20d5f3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Max", "[", "eeSort5x5", "]"}], "-", 
   RowBox[{"Min", "[", "eeSort5x5", "]"}]}], "25"]], "Input",
 CellChangeTimes->{{3.9675953207173653`*^9, 3.9675953225119715`*^9}, {
  3.9676964565123987`*^9, 3.967696460037813*^9}, {3.9878214177602515`*^9, 
  3.9878214224967113`*^9}},
 CellLabel->
  "In[385]:=",ExpressionUUID->"1332028d-f34d-41d7-8961-21d362f95bb2"],

Cell[BoxData["1.1532057727162417`"], "Output",
 CellChangeTimes->{
  3.967595322991617*^9, 3.9675962890544186`*^9, 3.9676969828454523`*^9, {
   3.987821405774102*^9, 3.987821423171801*^9}, 3.9878315589059877`*^9, 
   3.9894145456884003`*^9},
 CellLabel->
  "Out[385]=",ExpressionUUID->"ae463351-8c64-4a10-ae88-54d667220b6d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Beta]list4x4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "*", 
             RowBox[{"eeSort4x4", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], 
           RowBox[{"eeSort4x4", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn1"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeSort4x4", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn1"}], "}"}]}], "]"}]}], ",", 
       "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "4.", ",", 
       RowBox[{"-", "4."}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.917931934315485*^9, 3.917931937765726*^9}, 
   3.9179319837962446`*^9, 3.917932305140334*^9, 3.9179345962748814`*^9, 
   3.917940149705717*^9, 3.917940215739824*^9, {3.9179402513836784`*^9, 
   3.9179402546603637`*^9}, 3.917948131635587*^9, {3.921020796119912*^9, 
   3.9210208003475666`*^9}, {3.922003600764289*^9, 3.9220036016257124`*^9}, {
   3.9504383601314974`*^9, 3.9504383603279915`*^9}, {3.9505660349088917`*^9, 
   3.9505660508867865`*^9}, {3.950566291244871*^9, 3.9505662987510605`*^9}, {
   3.9505663566486793`*^9, 3.950566361871207*^9}, {3.9543819036014194`*^9, 
   3.954381906659548*^9}, {3.954382282740489*^9, 3.9543822895721965`*^9}, 
   3.9543833181655*^9, {3.954383447400097*^9, 3.954383448029091*^9}, {
   3.955166702580346*^9, 3.9551667128618746`*^9}, {3.9554382556462913`*^9, 
   3.9554382972183466`*^9}, {3.955438452609542*^9, 3.9554385451792583`*^9}, {
   3.9675928729603596`*^9, 3.9675929439930286`*^9}, {3.967594042137749*^9, 
   3.9675940451655884`*^9}, {3.967594921663206*^9, 3.967594938424111*^9}, {
   3.967696463673909*^9, 3.9676964924879236`*^9}, {3.9707449803053303`*^9, 
   3.9707449805678787`*^9}, {3.987831561775446*^9, 3.9878315623330603`*^9}},
 CellLabel->
  "In[386]:=",ExpressionUUID->"47ba8768-de42-433d-bd40-a8b060cb2c33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E\[Beta]list5x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "*", 
             RowBox[{"eeSort5x5", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], 
           RowBox[{"eeSort5x5", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn2"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeSort5x5", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn2"}], "}"}]}], "]"}]}], ",", 
       "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "4.", ",", 
       RowBox[{"-", "4."}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellLabel->
  "In[387]:=",ExpressionUUID->"f81e12c0-485d-442c-98e2-8142746766b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"E\[Beta]list4x4", ",", "E\[Beta]list5x5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9676972595176473`*^9, 3.967697274190856*^9}},
 CellLabel->
  "In[388]:=",ExpressionUUID->"def9f09b-cf12-4977-954a-3517a3a2c66d"],

Cell[BoxData[
 GraphicsBox[{{}, {
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw123k4lN0bB/DZMMYYZJdltkq9LdJe6hzaKJUWSXvSokVKkbSotO9aXikU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      "]]}, 
    {RGBColor[0.880722, 0.611041, 0.142051], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJw122dUU0sXBuBAEgghCVUUEaSHlM9rwULRGSuC6AW7YkFFVFAsoNixIBZU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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-14.268390412727385`, 14.449074466092517`}, {-4., 4.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.96769727516104*^9, {3.987821494752894*^9, 3.9878214948478336`*^9}, 
   3.98941461419182*^9},
 CellLabel->
  "Out[388]=",ExpressionUUID->"3d0f6541-ced3-408a-965f-be60f9d7f68f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KEraveT4x4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"KEraveOnmEb4x4x4", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eb", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"KEraveOnmEb4x4x4", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEb", "=", ".048"}], ";", "\[IndentingNewLine]", 
     RowBox[{"raveT", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ";", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"Eb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"E\[Beta]list4x4", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "dEb"}], ",", 
            RowBox[{"j", "++"}]}], "]"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"raveT", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"E\[Beta]list4x4", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb4x4x4", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], "}"}],
         ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KEraveT4x4", "[", 
       RowBox[{"[", "n", "]"}], "]"}], "=", "raveT"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.955166830608922*^9, 3.955166860441085*^9}, {
   3.9551671935063744`*^9, 3.955167215182437*^9}, 3.9675940599849725`*^9, {
   3.967594094756059*^9, 3.9675941039463778`*^9}, {3.9675949671272373`*^9, 
   3.967595035967766*^9}, {3.9675951476765976`*^9, 3.9675951545444555`*^9}, {
   3.967595261267108*^9, 3.967595261433459*^9}, {3.9675954179051523`*^9, 
   3.967595441497696*^9}, 3.9675955659793806`*^9, {3.9675956338395033`*^9, 
   3.967595654946655*^9}, {3.9675964307936144`*^9, 3.9675964471582136`*^9}, {
   3.96769649945933*^9, 3.967696534505149*^9}, 3.9676970022300353`*^9, {
   3.967697107938402*^9, 3.967697122085844*^9}, 3.9676973525078936`*^9, {
   3.9676982309786644`*^9, 3.9676982417060204`*^9}, {3.9878214322665186`*^9, 
   3.987821454537933*^9}, {3.987821528192498*^9, 3.9878215674528403`*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"0b8f76fc-4c9a-4c2e-a451-604e3ffaf640"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KEraveT5x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"KEraveOnmEb5x5x5", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eb", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"KEraveOnmEb5x5x5", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEb", "=", ".067"}], ";", "\[IndentingNewLine]", 
     RowBox[{"raveT", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ";", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"Eb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"E\[Beta]list5x5", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "dEb"}], ",", 
            RowBox[{"j", "++"}]}], "]"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"raveT", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"E\[Beta]list5x5", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb5x5x5", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], "}"}],
         ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KEraveT5x5", "[", 
       RowBox[{"[", "n", "]"}], "]"}], "=", "raveT"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.955166830608922*^9, 3.955166860441085*^9}, {
   3.967595042223002*^9, 3.967595091230888*^9}, {3.9675954997728443`*^9, 
   3.967595518941823*^9}, 3.9675955711255326`*^9, {3.9675956587218523`*^9, 
   3.9675956606161976`*^9}, {3.9675964352693386`*^9, 
   3.9675964515934486`*^9}, {3.9675965033477287`*^9, 
   3.9675965044217353`*^9}, {3.9676965388062644`*^9, 
   3.9676965628868413`*^9}, {3.9676970073569155`*^9, 3.967697008229664*^9}, {
   3.9676971338705606`*^9, 3.967697154821512*^9}, {3.9676971962607417`*^9, 
   3.9676972031218734`*^9}, {3.9676973711414323`*^9, 3.967697395466071*^9}, {
   3.9676974989774036`*^9, 3.9676975139966416`*^9}, {3.967698243937791*^9, 
   3.9676982689825907`*^9}, {3.987821460510744*^9, 3.9878214838261824`*^9}, {
   3.987821572940711*^9, 3.9878215997794642`*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"207e947d-de50-4a5f-bf7c-190ba4218c3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"KEraveT4x4", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"KEraveT4x4", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"KEraveT4x4", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{"KEraveT4x4", "[", 
      RowBox[{"[", "15", "]"}], "]"}], ",", 
     RowBox[{"KEraveT4x4", "[", 
      RowBox[{"[", "20", "]"}], "]"}], ",", 
     RowBox[{"KEraveT4x4", "[", 
      RowBox[{"[", "25", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"ScalingFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Reverse\>\"", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<f(\!\(\*OverscriptBox[\(E\), \(_\)]\))\>\"", ",", "14", ",", 
        "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Omega]=0.1\>\"", ",", "\"\<\[Omega]=0.5\>\"", ",", 
      "\"\<\[Omega]=1.0\>\"", ",", "\"\<\[Omega]=1.5\>\"", ",", 
      "\"\<\[Omega]=2.0\>\"", ",", "\"\<\[Omega]=2.5\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9675951241670103`*^9, 3.96759513360035*^9}, {
  3.9675956853163853`*^9, 3.967595703926158*^9}, {3.9676965659641275`*^9, 
  3.967696575654803*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"717b5c66-3be4-49e0-8e01-789947fbaaee"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.6600000000000001, 
         0.07494695703141524}, {-0.5699999999999998, 
         0.10064928217712986`}, {-0.48, 
         0.13463365919429904`}, {-0.3999999999999999, 
         0.1837020718139379}, {-0.31999999999999984`, 
         0.21474604630461236`}, {-0.2599999999999998, 
         0.2505797831940093}, {-0.18999999999999995`, 
         0.2874397800832945}, {-0.10999999999999988`, 
         0.3146987315586423}, {-0.04999999999999982, 0.33927304179222306`}, {
         0.020000000000000462`, 0.3463359962741141}, {0.08999999999999986, 
         0.3382156851789531}, {0.16000000000000014`, 0.3137192141071326}, {
         0.21999999999999975`, 0.2811003119806145}, {0.2999999999999998, 
         0.24611532191847846`}, {0.3700000000000001, 0.19938386101982278`}, {
         0.4400000000000004, 0.15842066249335832`}, {0.5300000000000002, 
         0.11404628352403791`}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.7399999999999998, 
         0.04098098898700356}, {-0.6400000000000001, 
         0.055226483839513146`}, {-0.54, 
         0.08402987132152345}, {-0.45999999999999996`, 
         0.11185288770782356`}, {-0.3799999999999999, 
         0.14112413170176996`}, {-0.31000000000000005`, 
         0.16449454007342898`}, {-0.23999999999999977`, 
         0.19206552355809903`}, {-0.16000000000000014`, 
         0.21885817985362202`}, {-0.10999999999999988`, 
         0.23143660764583843`}, {-0.040000000000000036`, 
         0.2540312546538669}, {0.03000000000000025, 0.255323411550768}, {
         0.09999999999999964, 0.24343504464122076`}, {0.16000000000000014`, 
         0.23255525599389443`}, {0.2400000000000002, 0.20117149585990687`}, {
         0.3100000000000005, 0.17002316571245332`}, {0.3799999999999999, 
         0.14434844279311596`}, {0.45999999999999996`, 
         0.11750550968010397`}}]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.6099999999999999, 
         0.04212417092703994}, {-0.5299999999999998, 
         0.07883659570372152}, {-0.43999999999999995`, 
         0.10578926124185793`}, {-0.3700000000000001, 
         0.13696216419378465`}, {-0.29000000000000004`, 
         0.17465830900542334`}, {-0.21999999999999975`, 
         0.20443887450873846`}, {-0.16000000000000014`, 
         0.22527722332424582`}, {-0.08999999999999986, 
         0.2458605790499714}, {-0.020000000000000018`, 
         0.25165281940678613`}, {0.04999999999999982, 0.2401922016266746}, {
         0.11000000000000032`, 0.23240927695633307`}, {0.17999999999999972`, 
         0.2117981054037006}, {0.2599999999999998, 0.1850437378650285}, {
         0.3200000000000003, 0.1674499783653007}, {0.40000000000000036`, 
         0.1390267756466105}, {0.4800000000000004, 0.10475530221983452`}, {
         0.5600000000000005, 0.07878008510928888}}]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.6000000000000001, 0.048489666913985006`}, {-0.52, 
         0.06349180616327044}, {-0.4299999999999997, 
         0.08571201650752402}, {-0.3599999999999999, 
         0.11109530069784274`}, {-0.29000000000000004`, 
         0.1302557873099814}, {-0.21999999999999975`, 
         0.15414285332845035`}, {-0.1499999999999999, 
         0.1714328644689631}, {-0.08000000000000007, 
         0.18481915042044275`}, {-0.020000000000000018`, 
         0.18904410764112747`}, {0.0600000000000005, 0.1852868606113013}, {
         0.1200000000000001, 0.17452121388521186`}, {0.1900000000000004, 
         0.15279056141874683`}, {0.25, 0.13953929597550196`}, {
         0.33000000000000007`, 0.11747721710835671`}, {0.41000000000000014`, 
         0.09971175381801048}, {0.4800000000000004, 0.08443887049790094}, {
         0.5800000000000001, 0.05983302759636047}}]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.69, 0.026643552928458367`}, {-0.6000000000000001, 
         0.039438431898171075`}, {-0.5299999999999998, 
         0.04919873673315948}, {-0.4299999999999997, 
         0.06886991085901847}, {-0.3599999999999999, 
         0.08225396301454106}, {-0.2799999999999998, 
         0.0979203916043156}, {-0.21999999999999975`, 
         0.11433124757888774`}, {-0.1499999999999999, 
         0.12536701303379613`}, {-0.08000000000000007, 
         0.13885935502618338`}, {-0.009999999999999787, 
         0.14353328153169703`}, {0.0600000000000005, 0.14519917292643514`}, {
         0.1299999999999999, 0.1389682353146332}, {0.1900000000000004, 
         0.12527415226485536`}, {0.2599999999999998, 0.11241143580571863`}, {
         0.33999999999999986`, 0.09606905586373742}, {0.41000000000000014`, 
         0.08011757079462457}, {0.4900000000000002, 0.06506008463253404}}]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.6299999999999999, 0.02628768654560963}, {-0.54, 
         0.03760753305178512}, {-0.46999999999999975`, 
         0.04801406382655376}, {-0.3799999999999999, 
         0.06839976415932493}, {-0.31000000000000005`, 
         0.08268128720927015}, {-0.22999999999999998`, 
         0.09818706576744485}, {-0.16999999999999993`, 
         0.11078301884317558`}, {-0.10000000000000009`, 
         0.12436396552269545`}, {-0.040000000000000036`, 
         0.12849558960798949`}, {0.03000000000000025, 0.12686631043893126`}, {
         0.09999999999999964, 0.12123858010386013`}, {0.16999999999999993`, 
         0.10524951816430418`}, {0.23000000000000043`, 0.09508538884724228}, {
         0.3100000000000005, 0.08552036428576267}, {0.3899999999999997, 
         0.07887516219719823}, {0.46999999999999975`, 0.06533458782658796}, {
         0.54, 0.052004249200723725`}}]}}, {{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.6600000000000001, 
         0.07494695703141524}}, {{-0.5699999999999998, 
         0.10064928217712986`}}, {{-0.48, 
         0.13463365919429904`}}, {{-0.3999999999999999, 
         0.1837020718139379}}, {{-0.31999999999999984`, 
         0.21474604630461236`}}, {{-0.2599999999999998, 
         0.2505797831940093}}, {{-0.18999999999999995`, 
         0.2874397800832945}}, {{-0.10999999999999988`, 
         0.3146987315586423}}, {{-0.04999999999999982, 
         0.33927304179222306`}}, {{0.020000000000000462`, 
         0.3463359962741141}}, {{0.08999999999999986, 0.3382156851789531}}, {{
         0.16000000000000014`, 0.3137192141071326}}, {{0.21999999999999975`, 
         0.2811003119806145}}, {{0.2999999999999998, 
         0.24611532191847846`}}, {{0.3700000000000001, 
         0.19938386101982278`}}, {{0.4400000000000004, 
         0.15842066249335832`}}, {{0.5300000000000002, 
         0.11404628352403791`}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.7399999999999998, 
         0.04098098898700356}}, {{-0.6400000000000001, 
         0.055226483839513146`}}, {{-0.54, 
         0.08402987132152345}}, {{-0.45999999999999996`, 
         0.11185288770782356`}}, {{-0.3799999999999999, 
         0.14112413170176996`}}, {{-0.31000000000000005`, 
         0.16449454007342898`}}, {{-0.23999999999999977`, 
         0.19206552355809903`}}, {{-0.16000000000000014`, 
         0.21885817985362202`}}, {{-0.10999999999999988`, 
         0.23143660764583843`}}, {{-0.040000000000000036`, 
         0.2540312546538669}}, {{0.03000000000000025, 0.255323411550768}}, {{
         0.09999999999999964, 0.24343504464122076`}}, {{0.16000000000000014`, 
         0.23255525599389443`}}, {{0.2400000000000002, 
         0.20117149585990687`}}, {{0.3100000000000005, 
         0.17002316571245332`}}, {{0.3799999999999999, 
         0.14434844279311596`}}, {{0.45999999999999996`, 
         0.11750550968010397`}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.6099999999999999, 
         0.04212417092703994}}, {{-0.5299999999999998, 
         0.07883659570372152}}, {{-0.43999999999999995`, 
         0.10578926124185793`}}, {{-0.3700000000000001, 
         0.13696216419378465`}}, {{-0.29000000000000004`, 
         0.17465830900542334`}}, {{-0.21999999999999975`, 
         0.20443887450873846`}}, {{-0.16000000000000014`, 
         0.22527722332424582`}}, {{-0.08999999999999986, 
         0.2458605790499714}}, {{-0.020000000000000018`, 
         0.25165281940678613`}}, {{0.04999999999999982, 
         0.2401922016266746}}, {{0.11000000000000032`, 
         0.23240927695633307`}}, {{0.17999999999999972`, 
         0.2117981054037006}}, {{0.2599999999999998, 0.1850437378650285}}, {{
         0.3200000000000003, 0.1674499783653007}}, {{0.40000000000000036`, 
         0.1390267756466105}}, {{0.4800000000000004, 
         0.10475530221983452`}}, {{0.5600000000000005, 
         0.07878008510928888}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.6000000000000001, 
         0.048489666913985006`}}, {{-0.52, 
         0.06349180616327044}}, {{-0.4299999999999997, 
         0.08571201650752402}}, {{-0.3599999999999999, 
         0.11109530069784274`}}, {{-0.29000000000000004`, 
         0.1302557873099814}}, {{-0.21999999999999975`, 
         0.15414285332845035`}}, {{-0.1499999999999999, 
         0.1714328644689631}}, {{-0.08000000000000007, 
         0.18481915042044275`}}, {{-0.020000000000000018`, 
         0.18904410764112747`}}, {{0.0600000000000005, 
         0.1852868606113013}}, {{0.1200000000000001, 
         0.17452121388521186`}}, {{0.1900000000000004, 
         0.15279056141874683`}}, {{0.25, 0.13953929597550196`}}, {{
         0.33000000000000007`, 0.11747721710835671`}}, {{0.41000000000000014`,
          0.09971175381801048}}, {{0.4800000000000004, 
         0.08443887049790094}}, {{0.5800000000000001, 
         0.05983302759636047}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.69, 
         0.026643552928458367`}}, {{-0.6000000000000001, 
         0.039438431898171075`}}, {{-0.5299999999999998, 
         0.04919873673315948}}, {{-0.4299999999999997, 
         0.06886991085901847}}, {{-0.3599999999999999, 
         0.08225396301454106}}, {{-0.2799999999999998, 
         0.0979203916043156}}, {{-0.21999999999999975`, 
         0.11433124757888774`}}, {{-0.1499999999999999, 
         0.12536701303379613`}}, {{-0.08000000000000007, 
         0.13885935502618338`}}, {{-0.009999999999999787, 
         0.14353328153169703`}}, {{0.0600000000000005, 
         0.14519917292643514`}}, {{0.1299999999999999, 
         0.1389682353146332}}, {{0.1900000000000004, 
         0.12527415226485536`}}, {{0.2599999999999998, 
         0.11241143580571863`}}, {{0.33999999999999986`, 
         0.09606905586373742}}, {{0.41000000000000014`, 
         0.08011757079462457}}, {{0.4900000000000002, 
         0.06506008463253404}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.6299999999999999, 0.02628768654560963}}, {{-0.54, 
         0.03760753305178512}}, {{-0.46999999999999975`, 
         0.04801406382655376}}, {{-0.3799999999999999, 
         0.06839976415932493}}, {{-0.31000000000000005`, 
         0.08268128720927015}}, {{-0.22999999999999998`, 
         0.09818706576744485}}, {{-0.16999999999999993`, 
         0.11078301884317558`}}, {{-0.10000000000000009`, 
         0.12436396552269545`}}, {{-0.040000000000000036`, 
         0.12849558960798949`}}, {{0.03000000000000025, 
         0.12686631043893126`}}, {{0.09999999999999964, 
         0.12123858010386013`}}, {{0.16999999999999993`, 
         0.10524951816430418`}}, {{0.23000000000000043`, 
         0.09508538884724228}}, {{0.3100000000000005, 
         0.08552036428576267}}, {{0.3899999999999997, 
         0.07887516219719823}}, {{0.46999999999999975`, 
         0.06533458782658796}}, {{0.54, 
         0.052004249200723725`}}}]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"f(\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\))\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[
        "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
         15.954589770191003`, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{-#& , -#& }]}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-0.7399999999999998, 0.5800000000000001}, {
       0, 0.3463359962741141}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[
       "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0], Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Omega]=0.1\"", "\"\[Omega]=0.5\"", "\"\[Omega]=1.0\"", 
       "\"\[Omega]=1.5\"", "\"\[Omega]=2.0\"", "\"\[Omega]=2.5\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9676973644801245`*^9, 3.9676974127028275`*^9, 
  3.98782150031576*^9, 3.9878216014375277`*^9, 3.989414614801509*^9},
 CellLabel->
  "Out[393]=",ExpressionUUID->"627c9983-3690-4c01-bfca-e486f03cc16d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"KEraveT5x5", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"KEraveT5x5", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"KEraveT5x5", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{
      RowBox[{"KEraveT5x5", "[", 
       RowBox[{"[", "15", "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", 
        RowBox[{"Length", "[", 
         RowBox[{"KEraveT5x5", "[", 
          RowBox[{"[", "15", "]"}], "]"}], "]"}]}], "]"}], "]"}], ",", 
     RowBox[{"KEraveT5x5", "[", 
      RowBox[{"[", "20", "]"}], "]"}], ",", 
     RowBox[{"KEraveT5x5", "[", 
      RowBox[{"[", "25", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"ScalingFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Reverse\>\"", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<f(\[Beta])\>\"", ",", "14", ",", "Bold"}], "]"}]}], 
     "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Omega]=0.2\>\"", ",", "\"\<\[Omega]=1.0\>\"", ",", 
      "\"\<\[Omega]=2.0\>\"", ",", "\"\<\[Omega]=3.0\>\"", ",", 
      "\"\<\[Omega]=4.0\>\"", ",", "\"\<\[Omega]=5.0\>\""}], "}"}]}], ",", 
   RowBox[{"FrameTicks", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.5"}], ",", "0", ",", ".5"}], "}"}], ",", 
        "Automatic"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.955438660408502*^9, 3.9554387320540047`*^9}, {
  3.9554388451236973`*^9, 3.9554388625104237`*^9}, {3.9675951068074684`*^9, 
  3.9675951135509834`*^9}, {3.967596508598524*^9, 3.967596514857705*^9}, {
  3.9675998973935194`*^9, 3.967599903708431*^9}, {3.9676965892022886`*^9, 
  3.967696624263361*^9}, {3.96769828360458*^9, 3.9676982955117493`*^9}, {
  3.9676994263022757`*^9, 3.967699434139889*^9}, {3.9878215054984694`*^9, 
  3.9878215204635077`*^9}, {3.987821645269578*^9, 3.9878216576056023`*^9}, {
  3.987833621400797*^9, 3.9878336226632795`*^9}, {3.987833760739441*^9, 
  3.9878337648208942`*^9}},
 CellLabel->
  "In[394]:=",ExpressionUUID->"f00094f3-66e4-4a6c-8459-f28e22563319"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQLbLO/WGVyLP9zJwf1H7Nnm1fAxZ4sv/Dz6bvCocW
2k849FUjpv/RflUz3qXhJsvtlxTYcl1f/GD/lHvKr4/0rLEXAOu/t399eKPr
47CN9g+qQAbc2l88aZnnpalb7TeApNdd37+EhXWvfsZO+wqw+Vf2z95bsK9U
ZK+9B0ja/eL+sjtnN2TlHbBXiOkH2nhm/0TvqZUuAYfsGa4vBtp4fL/Ikjjj
yx5H7BeA7T+wX32l2OprHMeg8tv3dxxkXJYbc9y+AWz+kv09r+SEeeVO2DNA
gcR5x4dVgSfsG2aCwEr7b7tfOGT9OQ7Tbz8z4/bUXfbH7R8E7pBrfX3Qnl/h
edtju2P2CSAuUJ8hl63omalH7BtA1hectf96+uk3zWeH7D+A1V+0r9wZ/bqF
9aC9AlD1Drmr9vpnNyioTNhrHwDWf8P+cyjTg5JlO+0bQNKtt+2NFu4/90x+
q/0BkPSOe/a/NN0PVS3cAA2Ph/aLq+oT5t5YaW9hDAKP7UtS7vssv7YYav5T
e3FBEemDogvsE0DBFfPcvudg4Y5s7tn2AEQU5ys=
         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQfQYM3ux/us3+gSFXkv2DKpF17g9f7V+0sevXIrUk
+4Adcq2vA1/sn8clFvLheov9ga8aMf2Hnu4/tLFtQfjSCfYtrwOBKh7v31p+
b91Plhn2b0Dc1w/3h4V5Fq5Nmm/PAAYP9v/h5lo5m2eJ/QmwfXf2q7Hcdl3R
t8L+B8i4rzf2V3n/M1t+dS3U/Kv7TdTZGdZs3GhvYAwCl/e/vrtw9rsXW6Dm
XdifmTRbqe7tdvsJM0Hg5H4Zn9PFhrW77BtAzq86sl/SQvK0u+NeewWQ8Rp7
9n+XFLvQpLXf/gHYfRv3S9w9PSMi5ABU/ZT9l7x2XuK+cMCeQRTMt/9/Pfac
xF0gPwis3p570rKWLfUH7B0g5tn3TA74lb1zP8w++wqWtLkqp/dCw++U/SS9
BsNKm90w99rfM5a+UN++A+Yf+6rfM6+0nNpqX5AGAtfsmyMPlSrd2GS/AOyf
m/amm27OVFq63v4CJLzst8/h+ylbtgoWnvbl399E6E9YYv8BEt72jt+Ou4rN
XGAPAAmr6zA=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQHdN/6KtGzPP9PH8lC/UKp9srtL4O3CH3dP/1IAFp
hq+z7E2MQeDx/tQ1eUtf9S2ynzETBB7uP5EwN/fL8uX2EWD99/c73PQ5mNO+
2l4DbOCd/ecXMHGfuLze/gdY4Mb+g9Y8U54c32h/4CtI4Or+nYV20wS0tthP
AGnvv7SfgT8yQOD1NvsNciAHnNv/spp9f1r3TvuAHSCBE/t10w4HppzebW8A
ds/h/S9Pz/y5uWqv/QKwe3bu3+i7L+3Q4X32B8D61+33bZ4R6zt1vz2DyDr3
h1Ut+8315LJTGQ/YM8iD5OfZi1w+drbv6X77BrD8FvtVlw+/7F2+H6p/n/2c
9M3C3DP2Qd171P5d89yOlTx77R9UgTScsm9yWtuV7LLbfkGBLdf1xRfsuV6e
vzFzwg77B4tBApftmUyc2vYIbbMXuA4WsO+NrXgcw7DF3oELJHDLfuGUw5mn
pmy0B2svuGs/W8TE6f+n9fYrwAIP7PcrRFveCFsDVf/I/tv3Fv/Dh5dBw/eJ
vY+R1vqm60vtJUDOF3lmH/JV+O8T54X2AKAX7tM=
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGBQAGIQXWDLdX1xwdv91k2Gc3bsKrG/sRgk8np/wOKcsJfP
S+2XgBW82C9ve18lbWuD/Q651teBO57tf3f2VuLyL532NSLr3B9WPdmfx5Uc
1N87wX7Coa8aMf2P9utWtNqnzZkG1f9gv5fiX/fC/XPtBUDKRe7tj/LtdduY
uMj+QRXIgFv7D36YcSdMZJn9BpD0uuv7sz8JxoeVrrSvAJt/ZX/0e+75D/ev
sfcASbtf3D+NKZPphPcGe4WYfqCNZ/YX+d+U2ay1yZ7hOsgDx/evma1yaNeJ
zfYLwPYf2B9r4ZCVHbYVKr99/+//HpI/w7bZN4DNX7Lf9uo3bu9b2+wZoGDy
7bNR51W32zfMBIGV9okXvt8pPLwNpt++6T2XvQLrNvsHgaAQOWh/9Fhe6FlB
mPnH7es9p/cbHNts3wAO37P21qfVHzp4bLL/AFZ/0f5dsdjRqAlA94OCU+6q
/bZTLs0V2mvtA8ABfMM+9fliS4vbK+wbQNKtt+1TuhrSdmUvsT8ADv979j6L
FhxvW7PA/ocGKAAe2O+WqC31ODXT3sIYBB7bf3e6brHjyhSo+U/tz9n31Ilv
mGjPAXbfc/srpxerGRt12wMA2MUAmg==
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQ/aBKZJ37w1f7jf7vYHx9vtWeAQxe7P/6SG9NsUK3
PUi2SuTZ/oqIadOCQibZa8T0H/qq8WS/2ib1oBD+KfY2XNcXF9g+2u9xQuNe
eO80+4Adcq2vAx/sD/j1Pp5z0Wz7AluQgrv7txW2uPUGzrefMRMEbu4Pn/Xs
i+nzRfYZaSBwbX+59KFUibfL7G8sBum4vL/6yIZnThGr7BeADbiw/26YxcqK
v2vtIe49tZ+va62B7Z4N9ge+glx0dL+vQEjxr5cb7Q+ArN+xb/91u/SICdyb
7RvAHtiyf9EaXlvePUA+WH7eflWJ24H3X222ZwDLt9ivuriQP5Rxiz2DPEh+
nf17T/c3bZuB6sHu3Wlf9kfQhV1gs72DMQgcttfdueXuGu9N9gvA8iftderj
jzqww+w/Z8+2Pu2Na8V6+wmHQA68ZO8ZcOjY//1roO69ar9Fm/VWou9K+w/g
AL1hr+W+tjTZfJm9ATh879gXWJ32ONC1yD4BxI25b79wjoFHc+w8aPg9tLfM
iFq/1WOWfQfQNrnWx/a7HZRXuK2ZYg8A+HPqCg==
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBWIQHdN/6KtGzPP9C4VU/m9nK7ZXaH0duEPu6f5/yXVX
OPKb7U2MQeDx/lh1Hs8exh77GTNB4OH+m/N7tgbkT7KPAOu/v3+iyOXZh6ZP
t9cAG3hn/69tJ1cZ9s+x/wEWuLG/eNfRXmXHhfYHvoIEru4vNLv+5eTpxfYT
QNr7L+3XOHyo5UXZMvsNciAHnNv/4KR6p5vCSvsJYPtO7u8QWawV773a3gDs
nsP7X1w8/1bYc629Ati+Pfs9/KPO7Nm1zv4AWP+6/R84/Txcdq23bxBZ5/6w
asr+oBvL+reYbrBnkAfJz7P3lssLd3IH8oN2AHVstK9POP6mbvd6qP599rn5
Qkt1+9dB9R+x19hcVvxg0xr7B1UggVP2Bq6Mnzu1VtkvKLDlur74gv06EQH2
WskV9g8WgwQu20esXdz/3WOpfUEaCFyzt05/o/fYc5H9ArB/btqHHPrj4cO+
wB6sveCu/ba9l9ZdD59lHwByTuAD+0sTGbdqPp1i/yEQJPDQnkVTztHxWD80
fJ/YzzlQ9n55fIu9BMh5Is/sa4z29SkzVNoDACBn6xw=
         "]]}}, {{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBWJGIGYCYpF17g+rRJ7tZ+b8oPZr9mz7GrDAk/0ffjZ9
Vzi00H7Coa8aMf2P9qua8S4NN1luv6TAluv64gf7p9xTfn2kZ429AFj/vf3r
wxtdH4dttH9QBTLg1v7iScs8L03dar8BJL3u+v4lLKx79TN22leAzb+yf/be
gn2lInvtPUDS7hf3l905uyEr74C9Qkw/0MYz+yd6T610CThkz3B9MdDG4/tF
lsQZX/Y4Yr8AbP+B/eorxVZf4zgGld++v+Mg47LcmOP2DWDzl+zveSUnzCt3
wp4BCiTOOz6sCjxh3zATBFbaf9v9wiHrz3GYfvuZGben7rI/bv8gcIdc6+uD
9vwKz9se2x2zTwBxgfoMuWxFz0w9Yt8Asr7grP3X00+/aT47ZP8BrP6ifeXO
6NctrAftFYCqd8hdtdc/u0FBZcJe+wCw/hv2n0OZHpQs22nfAJJuvW1vtHD/
uWfyW+0PgKR33LP/pel+qGrhBmh4PLRfXFWfMPfGSnsLYxB4bF+Sct9n+bXF
UPOf2osLikgfFF1gnwAKrpjn9j0HC3dkc8+2BwBO8Oct
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBWJGIGYC4jNg8Gb/0232Dwy5kuwfVImsc3/4av+ijV2/
Fqkl2QfskGt9Hfhi/zwusZAP11vsD3zViOk/9HT/oY1tC8KXTrBveR0IVPF4
/9bye+t+ssywfwPivn64PyzMs3Bt0nx7BjB4sP8PN9fK2TxL7E+A7buzX43l
tuuKvhX2P0DGfb2xv8r7n9nyq2uh5l/db6LOzrBm40Z7A2MQuLz/9d2Fs9+9
2AI178L+zKTZSnVvt9tPmAkCJ/fL+JwuNqzdZd8Acn7Vkf2SFpKn3R332iuA
jNfYs/+7pNiFJq399g/A7tu4X+Lu6RkRIQeg6qfsv+S18xL3hQP2DKJgvv3/
67HnJO4C+UFg9fbck5a1bKk/YO8AMc++Z3LAr+yd+2H22VewpM1VOb0XGn6n
7CfpNRhW2uyGudf+nrH0hfr2HTD/2Ff9nnml5dRW+4I0ELhm3xx5qFTpxib7
BWD/3LQ33XRzptLS9fYXIOFlv30O30/ZslWw8LQv//4mQn/CEvsPkPC2d/x2
3FVs5gJ7ABSH6zI=
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBWJGIGYC4pj+Q181Yp7v5/krWahXON1eofV14A65p/uv
BwlIM3ydZW9iDAKP96euyVv6qm+R/YyZIPBw/4mEublfli+3jwDrv7/f4abP
wZz21fYaYAPv7D+/gIn7xOX19j/AAjf2H7TmmfLk+Eb7A19BAlf37yy0myag
tcV+Akh7/6X9DPyRAQKvt9lvkAM54Nz+l9Xs+9O6d9oH7AAJnNivm3Y4MOX0
bnsDsHsO7395eubPzVV77ReA3bNz/0bffWmHDu+zPwDWv26/b/OMWN+p++0Z
RNa5P6xq2W+uJ5edynjAnkEeJD/PXuTysbN9T/fbN4Dlt9ivunz4Ze/y/VD9
++znpG8W5p6xD+reo/bvmud2rOTZa/+gCqThlH2T09quZJfd9gsKbLmuL75g
z/Xy/I2ZE3bYP1gMErhsz2Ti1LZHaJu9wHWwgH1vbMXjGIYt9g5cIIFb9gun
HM48NWWjPVh7wV372SImTv8/rbdfARZ4YL9fIdryRtgaqPpH9t++t/gfPrwM
Gr5P7H2MtNY3XV9qLwFyvsgz+5Cvwn+fOC+0BwCq8+7V
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGBQAGJGIGYC4gJbruuLC97ut24ynLNjV4n9jcUgkdf7Axbn
hL18Xmq/BKzgxX552/sqaVsb7HfItb4O3PFs/7uztxKXf+m0rxFZ5/6w6sn+
PK7koP7eCfYTDn3ViOl/tF+3otU+bc40qP4H+70U/7oX7p9rLwBSLnJvf5Rv
r9vGxEX2D6pABtzaf/DDjDthIsvsN4Ck113fn/1JMD6sdKV9Bdj8K/uj33PP
f7h/jb0HSNr94v5pTJlMJ7w32CvE9ANtPLO/yP+mzGatTfYM10EeOL5/zWyV
Q7tObLZfALb/wP5YC4es7LCtUPnt+3//95D8GbbNvgFs/pL9tle/cXvf2mbP
AAWTb5+NOq+63b5hJgistE+88P1O4eFtMP32Te+57BVYt9k/CASFyEH7o8fy
Qs8Kwsw/bl/vOb3f4Nhm+wZw+J61tz6t/tDBY5P9B7D6i/bvisWORk0Auh8U
nHJX7bedcmmu0F5rHwAO4Bv2qc8XW1rcXmHfAJJuvW2f0tWQtit7if0BcPjf
s/dZtOB425oF9j80QAHwwH63RG2px6mZ9hbGIPDY/rvTdYsdV6ZAzX9qf86+
p058w0R7DrD7nttfOb1Yzdio2x4A5A0AnA==
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBWJGIGYC4gdVIuvcH77ab/R/B+Pr8632DGDwYv/XR3pr
ihW67UGyVSLP9ldETJsWFDLJXiOm/9BXjSf71TapB4XwT7G34bq+uMD20X6P
Exr3wnun2QfskGt9Hfhgf8Cv9/Gci2bbF9iCFNzdv62wxa03cL79jJkgcHN/
+KxnX0yfL7LPSAOBa/vLpQ+lSrxdZn9jMUjH5f3VRzY8c4pYZb8AbMCF/XfD
LFZW/F1rD3Hvqf18XWsNbPdssD/wFeSio/t9BUKKf73caH8AZP2Offuv26VH
TODebN8A9sCW/YvW8Nry7gHywfLz9qtK3A68/2qzPQNYvsV+1cWF/KGMW+wZ
5EHy6+zfe7q/adsMVA927077sj+CLuwCm+0djEHgsL3uzi1313hvsl8Alj9p
r1Mff9SBHWb/OXu29WlvXCvW2084BHLgJXvPgEPH/u9fA3XvVfst2qy3En1X
2n8AB+gNey33taXJ5svsDcDhe8e+wOq0x4GuRfYJIG7MffuFcww8mmPnQcPv
ob1lRtT6rR6z7DuAtsm1Prbf7aC8wm3NFHsAA17qDA==
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBWJGIGYC4pj+Q181Yp7vXyik8n87W7G9QuvrwB1yT/f/
S667wpHfbG9iDAKP98eq83j2MPbYz5gJAg/335zfszUgf5J9BFj//f0TRS7P
PjR9ur0G2MA7+39tO7nKsH+O/Q+wwI39xbuO9io7LrQ/8BUkcHV/odn1LydP
L7afANLef2m/xuFDLS/KltlvkAM54Nz+ByfVO90UVtpPANt3cn+HyGKteO/V
9gZg9xze/+Li+bfCnmvtFcD27dnv4R91Zs+udfYHwPrX7f/A6efhsmu9fYPI
OveHVVP2B91Y1r/FdIM9gzxIfp69t1xeuJM7kB+0A6hjo319wvE3dbvXQ/Xv
s8/NF1qq278Oqv+IvcbmsuIHm9bYP6gCCZyyN3Bl/Nyptcp+QYEt1/XFF+zX
iQiw10qusH+wGCRw2T5i7eL+7x5L7QvSQOCavXX6G73HnovsF4D9c9M+5NAf
Dx/2BfZg7QV37bftvbTuevgs+wCQcwIf2F+ayLhV8+kU+w+BIIGH9iyaco6O
x/qh4fvEfs6BsvfL41vsJUDOE3lmX2O0r0+ZodIeACtD6x4=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox["\"f(\[Beta])\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {{{0.5, 
          FormBox[
           TagBox[
            RowBox[{"-", "0.5`"}], HoldForm], TraditionalForm]}, {0, 
          FormBox[
           TagBox["0", HoldForm], TraditionalForm]}, {-0.5, 
          FormBox[
           TagBox["0.5`", HoldForm], TraditionalForm]}}, {{0.5, 
          FormBox[
           TemplateBox[{0}, "Spacer1"], TraditionalForm]}, {0, 
          FormBox[
           TemplateBox[{0}, "Spacer1"], TraditionalForm]}, {-0.5, 
          FormBox[
           TemplateBox[{0}, "Spacer1"], TraditionalForm]}}}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-0.9199999999999999, 0.7300000000000004}, {
       0, 0.18998657225494564`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[
       "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0], Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Omega]=0.2\"", "\"\[Omega]=1.0\"", "\"\[Omega]=2.0\"", 
       "\"\[Omega]=3.0\"", "\"\[Omega]=4.0\"", "\"\[Omega]=5.0\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9676975300208807`*^9, 3.967698298878505*^9, 3.967699434857251*^9, 
   3.9878216034945946`*^9, 3.9878216581450243`*^9, 3.987832792078475*^9, 
   3.9878336476664515`*^9, {3.98783377753307*^9, 3.98783379228118*^9}, {
   3.9878340872186155`*^9, 3.9878340918903*^9}, 3.9894146149732785`*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"ab1e8487-1ca2-4274-90da-b670211dec3c"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"5628a991-09be-413b-be39-6a23aa7e85cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ocl", "=", "25"}]], "Input",
 CellChangeTimes->{{3.9878316365740614`*^9, 3.987831638165538*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"2d34fa88-a717-43cc-93a4-3c8ba44822a7"],

Cell[BoxData["25"], "Output",
 CellChangeTimes->{3.9878316408988934`*^9, 3.989414615030793*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"615de22b-c0d3-4861-bc65-22143e88a9b2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dKEraveT4x4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveT5x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9554390949604645`*^9, 3.95543910002987*^9}, {
  3.9675960574086337`*^9, 3.967596072880274*^9}, {3.987642906966823*^9, 
  3.9876429226452456`*^9}, {3.987831630177458*^9, 3.9878316349493933`*^9}, {
  3.987831719742071*^9, 3.987831720633054*^9}},
 CellLabel->
  "In[396]:=",ExpressionUUID->"3c74bd5b-83e7-4c82-9d82-51acf091b10a"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dKEraveT4x4", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KEraveT4x4", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"KEraveT4x4", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveT4x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveT5x5", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KEraveT5x5", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"KEraveT5x5", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT5x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveT5x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537035109226084`*^9, 3.9537035122226133`*^9}, {
  3.953703575834874*^9, 3.953703651432434*^9}, {3.9537036893220663`*^9, 
  3.953703838390976*^9}, {3.9537038986787868`*^9, 3.9537039707203584`*^9}, {
  3.9537041532983465`*^9, 3.9537042367054987`*^9}, {3.9537043217361536`*^9, 
  3.9537043858209724`*^9}, {3.9537044361811647`*^9, 3.9537044583820634`*^9}, {
  3.953704507494935*^9, 3.953704527050059*^9}, {3.9537045809497128`*^9, 
  3.953704628650828*^9}, {3.9537047503413353`*^9, 3.9537047982614765`*^9}, {
  3.9537049723201833`*^9, 3.953704976210611*^9}, {3.9537050088077755`*^9, 
  3.953705275034422*^9}, {3.9554391046882143`*^9, 3.9554392096557612`*^9}, {
  3.967596077548867*^9, 3.967596222452304*^9}, {3.9876429259122047`*^9, 
  3.987643019106209*^9}, {3.987831646167715*^9, 3.9878317126732044`*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"996a9aa1-cef2-43bc-9ebe-987169ab0f00"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dKEraveOnmEb4x4x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dKEraveOnmEb5x5x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*OverscriptBox[\(E\), \(_\)]\)\>\"", ",", "14", ",", 
        "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<1/f(\!\(\*OverscriptBox[\(E\), \(_\)]\)) \
\[PartialD]f(\!\(\*OverscriptBox[\(E\), \
\(_\)]\))/\[PartialD]\!\(\*OverscriptBox[\(E\), \(_\)]\)\>\"", ",", "16", ",",
         "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<4 x 4, 4\[UpArrow]\>\"", ",", "\"\<5 x 5, 5\[UpArrow]\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<\[Omega] = 2.0\>\"", ",", "14", ",", "Bold"}], "]"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dKEraveT4x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dKEraveT5x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "20", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<1/f \[PartialD]f/\[PartialD]\[Beta]\>\"", ",", "16", ",", 
        "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<4 x 4, 4\[UpArrow]\>\"", ",", "\"\<5 x 5, 5\[UpArrow]\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "\[Rule]", 
    RowBox[{"Style", "[", 
     RowBox[{"\"\<\[Omega] = 2.0\>\"", ",", "14", ",", "Bold"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.967597337331975*^9, 3.9675973972939987`*^9}, {
  3.970662574497035*^9, 3.9706625908685055`*^9}, {3.9876430235054903`*^9, 
  3.987643038247204*^9}, {3.9878317294669204`*^9, 3.987831739723957*^9}, {
  3.9878317717853465`*^9, 3.9878317747273636`*^9}, {3.987831809110173*^9, 
  3.9878319134595165`*^9}, {3.9878319581148834`*^9, 3.987832033725983*^9}, {
  3.9878320937638845`*^9, 3.987832109383317*^9}, {3.98783220578337*^9, 
  3.9878322061751966`*^9}, {3.987832337403427*^9, 3.987832337683602*^9}, {
  3.9894145941170483`*^9, 3.9894147314524393`*^9}},
 CellLabel->
  "In[414]:=",ExpressionUUID->"9c4554c1-055c-44f6-b2bf-b360042bc8f4"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-5.01763333949616, 0.887862635745193}, {-4.336017447784121, 
         0.42965168141800664`}, {-3.674982412825397, 
         0.3997238762262207}, {-3.013133758519053, 
         0.35517268977750993`}, {-2.3197568585001864`, 
         0.22267396749062282`}, {-1.6702045042179892`, 
         0.16340634362611292`}, {-1.05807406929251, 
         0.13853331263788324`}, {-0.3937794166299244, 0.03336601819217829}, {
         0.2686920621941841, -0.07431624313625655}, {
         0.8949928489314396, -0.05265486578694853}, {
         1.5337773147510738`, -0.14231963801347722`}, {
         2.2012803870488735`, -0.19743108340116863`}, {
         2.8535803847723376`, -0.16058108787096712`}, {
         3.495381709910932, -0.2802048601911458}, {
         4.152883686895398, -0.43054308248739637`}, {
         4.798945486504454, -0.4429109277508716}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwB0QEu/iFib1JlAgAAABwAAAACAAAA+5IjVD5YIMDc+xNrnxLOP2z4filT
Vh7A8sGJ8YRs4T9/gumJ5PYbwGAT9umgl9k/JxjCLkuKGcAllDiNOtrPPysP
E03WGRfAMHvs/alQzj87pjxUlKcUwOh1zHigMcc/fKkz3CkzEsDCNKiJqh3K
PwgXAMYEig/ABew1jcRMyz8a+yYcs8UKwEq0d3gtbMc/57jHkYL6BcA+E/Lo
4tDBPx5P2p8RIgHACRDZ/H7iuD9Y//sGmar4vwrqQrJLXrI/CGNaX2JA7r8e
rgdvc3ymP0r0OXxc3dW/4HCJCUaYlj99xujgIqjQPzwjh++goni/arSSo5da
6z+8nMoHoz2Kv8XF8g+IPfc/+wLmoVgNrb97AOeoAHMAQLj9Z3Eh2rW/UqNU
qZw8BUCjkTkg63S7vwErmRzS/wlACxDW3h46xr8mY/OQP9QOQJVBQXdriMa/
IvPEztzWEUAHmDUoXNLEv/bX1gt2PxRAblpK2+OGy79GgylxY6kWQMQ8Lo7U
KMS/PWFVcJkXGUCFmrxgJz7Jv2oSM6yQjhtATAPdIihW1r+ofnzFiAAeQF1B
TB9+urG/jcLlBv4sIEB4TuGMpPPZv+EP28E=
         "]]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-5.01763333949616, 
         0.887862635745193}}, {{-4.336017447784121, 
         0.42965168141800664`}}, {{-3.674982412825397, 
         0.3997238762262207}}, {{-3.013133758519053, 
         0.35517268977750993`}}, {{-2.3197568585001864`, 
         0.22267396749062282`}}, {{-1.6702045042179892`, 
         0.16340634362611292`}}, {{-1.05807406929251, 
         0.13853331263788324`}}, {{-0.3937794166299244, 
         0.03336601819217829}}, {{
         0.2686920621941841, -0.07431624313625655}}, {{
         0.8949928489314396, -0.05265486578694853}}, {{
         1.5337773147510738`, -0.14231963801347722`}}, {{
         2.2012803870488735`, -0.19743108340116863`}}, {{
         2.8535803847723376`, -0.16058108787096712`}}, {{
         3.495381709910932, -0.2802048601911458}}, {{
         4.152883686895398, -0.43054308248739637`}}, {{
         4.798945486504454, -0.4429109277508716}}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwB1QEq/iFib1JlAwAAABwAAAABAAAAAgAAAPuSI1Q+WCDA3PsTa58Szj9s
+H4pU1YewPLBifGEbOE/f4LpieT2G8BgE/bpoJfZPycYwi5LihnAJZQ4jTra
zz8rDxNN1hkXwDB77P2pUM4/O6Y8VJSnFMDodcx4oDHHP3ypM9wpMxLAwjSo
iaodyj8IFwDGBIoPwAXsNY3ETMs/GvsmHLPFCsBKtHd4LWzHP+e4x5GC+gXA
PhPy6OLQwT8eT9qfESIBwAkQ2fx+4rg/WP/7Bpmq+L8K6kKyS16yPwhjWl9i
QO6/Hq4Hb3N8pj9K9Dl8XN3Vv+BwiQlGmJY/fcbo4CKo0D88I4fvoKJ4v2q0
kqOXWus/vJzKB6M9ir/FxfIPiD33P/sC5qFYDa2/ewDnqABzAEC4/WdxIdq1
v1KjVKmcPAVAo5E5IOt0u78BK5kc0v8JQAsQ1t4eOsa/JmPzkD/UDkCVQUF3
a4jGvyLzxM7c1hFAB5g1KFzSxL/219YLdj8UQG5aStvjhsu/RoMpcWOpFkDE
PC6O1CjEvz1hVXCZFxlAhZq8YCc+yb9qEjOskI4bQEwD3SIoVta/qH58xYgA
HkBdQUwffrqxv43C5Qb+LCBAeE7hjKTz2b/rx9vD
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"1/f(\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\)) \[PartialD]f(\\!\
\\(\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\))/\[PartialD]\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\)\"", 16, 
          Bold, StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox[
         "\"\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\)\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"\[Omega] = 2.0\"", 14, Bold, StripOnInput -> False], 
       TraditionalForm], 
     PlotRange -> {{-8.172350529997393, 
      8.087875571772452}, {-0.4429109277508716, 0.887862635745193}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"4 x 4, 4\[UpArrow]\"", "\"5 x 5, 5\[UpArrow]\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.98783172436948*^9, 3.987831740150222*^9}, 
   3.987831776017537*^9, {3.987831812381609*^9, 3.987831914423871*^9}, {
   3.9878319590951715`*^9, 3.987832034193452*^9}, {3.9878320950972853`*^9, 
   3.9878321098743286`*^9}, 3.9878322065343895`*^9, {3.9894146151378946`*^9, 
   3.989414618519004*^9}, {3.9894146679265537`*^9, 3.9894146956346846`*^9}, 
   3.989414732236384*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"813844d8-9fd5-49c0-b161-c93cb64d6419"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{0.5699999999999998, -7.587671978127418}, {
         0.4849999999999999, -3.2441183102876296`}, {
         0.405, -3.6689974876838707`}, {
         0.33000000000000007`, -3.0242031616726317`}, {
         0.2549999999999999, -2.244472755527419}, {
         0.18999999999999995`, -1.6164431136893427`}, {
         0.125, -1.2482460013063361`}, {
         0.05499999999999994, -0.332639446769919}, {-0.014999999999999902`, 
         0.6657508123206666}, {-0.08000000000000007, 
         0.5489420454683345}, {-0.14500000000000002`, 
         1.3257110061088628`}, {-0.21999999999999975`, 
         1.6854553011786881`}, {-0.29000000000000004`, 
         1.6637421406051773`}, {-0.3600000000000003, 
         2.318544746593204}, {-0.4400000000000004, 
         3.5145603941352324`}, {-0.5200000000000005, 3.538175592258642}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQAWIQbcd1fXGB7TP7IJ8V3w89/L9fK6b/0FeNJ/adGYbK
eiqiB9LA4JH9f4npJ0OChA8sKrAF6nhgb7o1qCxTl+XAga8aQB137RtWVO42
02E/MOEQSOCWvZ6oe87i3YwHwMbFXLfXMuLcvF2S5YAGWOCKvezz51+KS1gO
fAELXLBfmnKypzic8UDD68Adcq2n7V1NRTer/v+1H2L+Ufumr4fO93R8388A
Bgfszfdu4i/wf72/QWSd+8OqLfaOefuFkhif7n8A0v56ob3BzCnz+swv7mcQ
Bcm37I98Uh0SdX+bvQPY/jX79zyoLPBrPmy/YCYI7Ny/8nif8TGn1/YQ9x/a
37lY2GHupA/2ASDjAk/s13JrYu0J/GkvADJO5Nx+tadL+76sY3BwAIffpf0d
/RHMcyUYHSpAwVNwdX+Lhmtqb/N/+xXg8LqxPz17sm3KbBaHG4tBArf3r+Pi
zC5e8s8+ARw+9/eveZ79NOn9f/sSsP6H+3VM+vOZSwQdTIxB4PH+VWL7MkoE
n9krtIIC6On+7aqfzsiZ8jsAAGNA3nI=
         "]]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{0.5699999999999998, -7.587671978127418}}, {{
         0.4849999999999999, -3.2441183102876296`}}, {{
         0.405, -3.6689974876838707`}}, {{
         0.33000000000000007`, -3.0242031616726317`}}, {{
         0.2549999999999999, -2.244472755527419}}, {{
         0.18999999999999995`, -1.6164431136893427`}}, {{
         0.125, -1.2482460013063361`}}, {{
         0.05499999999999994, -0.332639446769919}}, {{-0.014999999999999902`, 
         0.6657508123206666}}, {{-0.08000000000000007, 
         0.5489420454683345}}, {{-0.14500000000000002`, 
         1.3257110061088628`}}, {{-0.21999999999999975`, 
         1.6854553011786881`}}, {{-0.29000000000000004`, 
         1.6637421406051773`}}, {{-0.3600000000000003, 
         2.318544746593204}}, {{-0.4400000000000004, 
         3.5145603941352324`}}, {{-0.5200000000000005, 
         3.538175592258642}}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQAWJGIGYCYjuu64sLbJ/ZB/ms+H7o4f/9WjH9h75qPLHv
zDBU1lMRPZAGBo/s/0tMPxkSJHxgUYEtUMcDe9OtQWWZuiwHDnzVAOq4a9+w
onK3mQ77gQmHQAK37PVE3XMW72Y8ADYu5rq9lhHn5u2SLAc0wAJX7GWfP/9S
XMJy4AtY4IL90pSTPcXhjAcaXgfukGs9be9qKrpZ9f+v/RDzj9o3fT10vqfj
+34GMDhgb753E3+B/+v9DSLr3B9WbbF3zNsvlMT4dP8DkPbXC+0NZk6Z12d+
cT+DKEi+ZX/kk+qQqPvb7B3A9q/Zv+dBZYFf82H7BTNBYOf+lcf7jI85vbaH
uP/Q/s7Fwg5zJ32wDwAZF3hiv5ZbE2tP4E97AZBxIuf2qz1d2vdlHYODAzj8
Lu3v6I9gnivB6FABCp6Cq/tbNFxTe5v/268Ah9eN/enZk21TZrM43FgMEri9
fx0XZ3bxkn/2CeDwub9/zfPsp0nv/9uXgPU/3K9j0p/PXCLoYGIMAo/3rxLb
l1Ei+MxeoRUUQE/3b1f9dEbOlN8BAG343nQ=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"1/f \[PartialD]f/\[PartialD]\[Beta]\"", 16, Bold, StripOnInput -> 
          False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 20, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, PlotLabel -> FormBox[
       StyleBox["\"\[Omega] = 2.0\"", 14, Bold, StripOnInput -> False], 
       TraditionalForm], 
     PlotRange -> {{-0.6600000000000001, 
      0.6950000000000001}, {-7.587671978127418, 4.363294356456247}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"4 x 4, 4\[UpArrow]\"", "\"5 x 5, 5\[UpArrow]\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.98783172436948*^9, 3.987831740150222*^9}, 
   3.987831776017537*^9, {3.987831812381609*^9, 3.987831914423871*^9}, {
   3.9878319590951715`*^9, 3.987832034193452*^9}, {3.9878320950972853`*^9, 
   3.9878321098743286`*^9}, 3.9878322065343895`*^9, {3.9894146151378946`*^9, 
   3.989414618519004*^9}, {3.9894146679265537`*^9, 3.9894146956346846`*^9}, 
   3.989414732298764*^9},
 CellLabel->
  "Out[416]=",ExpressionUUID->"bbff8526-bb10-41f6-af21-251d5bc2361d"]
}, Open  ]]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9c3482d9-a40c-446b-b49e-553cafec4ed5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 227, 4, 28, "Input",ExpressionUUID->"c2a79768-2c98-4813-b279-6d4f0567dabe"],
Cell[788, 26, 657, 14, 28, "Input",ExpressionUUID->"75f7688f-bbf3-41b2-ba6b-cb2e1c9ef85d"],
Cell[1448, 42, 738, 13, 28, "Input",ExpressionUUID->"61803c7c-0d3b-4ab3-8d0b-fa895db922b6"],
Cell[2189, 57, 971, 16, 28, "Input",ExpressionUUID->"1f4e4460-0fbc-4544-945a-a38ca61f32be"],
Cell[3163, 75, 541, 11, 28, "Input",ExpressionUUID->"7d6308ed-49d3-475a-a095-3158d35c7f88"],
Cell[3707, 88, 440, 9, 28, "Input",ExpressionUUID->"24965baf-0109-4f78-b09f-1b91593b9e90"],
Cell[4150, 99, 429, 9, 28, "Input",ExpressionUUID->"8ec5f972-c707-433f-bfd0-ed61086b3bbd"],
Cell[4582, 110, 742, 13, 28, "Input",ExpressionUUID->"9aa05cb8-c03d-4984-ba22-5e2968e1c38b"],
Cell[5327, 125, 416, 9, 28, "Input",ExpressionUUID->"5c78513c-19c7-4ec2-8282-2d1eab612a89"],
Cell[5746, 136, 361, 8, 28, "Input",ExpressionUUID->"b84c35f2-897c-421e-97c3-30e2164eea9c"],
Cell[6110, 146, 392, 9, 28, "Input",ExpressionUUID->"29987c0a-bdfc-4197-b46e-a073d83c68d2"],
Cell[6505, 157, 512, 10, 28, "Input",ExpressionUUID->"2103457a-cba5-492f-8f72-a34e5f54718e"],
Cell[7020, 169, 295, 7, 28, "Input",ExpressionUUID->"b1b09400-53d5-4a24-bec6-6125c3d93398"],
Cell[CellGroupData[{
Cell[7340, 180, 3651, 76, 151, "Input",ExpressionUUID->"4f9cc937-5aea-4b62-9701-26612768839b"],
Cell[10994, 258, 60463, 1360, 260, "Output",ExpressionUUID->"09c0dce6-587f-4f02-b92f-7879a673339b"]
}, Open  ]],
Cell[71472, 1621, 329, 10, 10, "Text",ExpressionUUID->"59c19329-dee6-4997-b15f-4993c13c6cec"],
Cell[71804, 1633, 3207, 88, 219, "Input",ExpressionUUID->"efa0d0e8-45e2-49da-89c9-9e8c663c8a7b"],
Cell[75014, 1723, 428, 12, 46, "Input",ExpressionUUID->"914227c3-9689-4144-b26f-4a70ebb47a6b"],
Cell[75445, 1737, 35082, 914, 1075, "Input",ExpressionUUID->"f776e2d4-9a0b-4bcd-8cd9-832094771e07"],
Cell[CellGroupData[{
Cell[110552, 2655, 2606, 56, 128, "Input",ExpressionUUID->"1aabfcff-839e-486f-bd70-c4a91f063c0f"],
Cell[113161, 2713, 15005, 331, 256, "Output",ExpressionUUID->"8e37e541-53dc-4183-be8a-be937ce81c05"]
}, Open  ]],
Cell[128181, 3047, 3315, 97, 219, "Input",ExpressionUUID->"1a657fc0-705f-4ef2-8f06-fc1bde745941"],
Cell[131499, 3146, 1805, 40, 48, "Input",ExpressionUUID->"875e7a18-0044-43de-bce6-57310746973e"],
Cell[133307, 3188, 1750, 39, 48, "Input",ExpressionUUID->"ea65bb78-6d6c-4cd9-9a01-5b3690fc3738"],
Cell[135060, 3229, 1272, 33, 48, "Input",ExpressionUUID->"2fe01759-3adf-4ac1-84ad-2e7b791cd27b"],
Cell[136335, 3264, 1172, 31, 48, "Input",ExpressionUUID->"701061c6-8c6f-449e-83e4-5ee2309ab07f"],
Cell[137510, 3297, 1177, 31, 48, "Input",ExpressionUUID->"431a8d13-a59b-49af-98c2-f628047b2945"],
Cell[138690, 3330, 1272, 33, 48, "Input",ExpressionUUID->"8c41210b-bdc3-4979-badd-e71d2e8ac966"],
Cell[139965, 3365, 1177, 31, 48, "Input",ExpressionUUID->"fd0c5f2d-5cf0-46bb-8396-5c0be57540b5"],
Cell[141145, 3398, 1175, 31, 48, "Input",ExpressionUUID->"49616c68-1fb7-4737-885e-8dd837f46f61"],
Cell[142323, 3431, 1173, 31, 48, "Input",ExpressionUUID->"c6901787-4b61-4822-aee3-1b0d46d4b140"],
Cell[143499, 3464, 1175, 31, 48, "Input",ExpressionUUID->"7c11ffb9-12b9-4c45-967a-f50e45c99235"],
Cell[144677, 3497, 1175, 31, 48, "Input",ExpressionUUID->"d6bd9b0e-63e9-4ced-abc6-cf09b30a3d72"],
Cell[145855, 3530, 6758, 177, 257, "Input",ExpressionUUID->"aed806ce-3a5c-4977-b2d8-b1b63361ffe6"],
Cell[CellGroupData[{
Cell[152638, 3711, 6280, 172, 344, "Input",ExpressionUUID->"697cb6b7-6de0-4088-ae88-357e048c8c08"],
Cell[158921, 3885, 17466, 403, 243, "Output",ExpressionUUID->"947eca9c-64da-41b4-8aa1-b36b2326b52d"],
Cell[176390, 4290, 17472, 403, 243, "Output",ExpressionUUID->"618eb0d5-7e67-4ab2-bdd5-e0c50271eab1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[193899, 4698, 4748, 137, 278, "Input",ExpressionUUID->"b149f689-41eb-4b9a-8640-fbd3a0e4f5df"],
Cell[198650, 4837, 12994, 301, 243, "Output",ExpressionUUID->"e5e4bba1-bdd5-4f47-9106-fc96640efe58"],
Cell[211647, 5140, 13008, 301, 243, "Output",ExpressionUUID->"f27ca44c-a0ad-43ec-80b4-29258e2da285"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224692, 5446, 5817, 165, 306, "Input",ExpressionUUID->"6e67b04b-6f6b-4450-b6ac-f671d0b426b2"],
Cell[230512, 5613, 17512, 404, 243, "Output",ExpressionUUID->"feebf188-3132-4a60-b528-cc504dd3dcd2"],
Cell[248027, 6019, 17517, 405, 243, "Output",ExpressionUUID->"76ab5dbe-64ab-4391-be07-dc1a2f449472"]
}, Open  ]],
Cell[265559, 6427, 307, 7, 28, "Input",ExpressionUUID->"da370f93-ceca-4ade-8670-1e89d8fa996d"],
Cell[265869, 6436, 329, 10, 10, "Text",ExpressionUUID->"12787c9c-de3e-424d-bf2d-7b9ca4fcc69b"],
Cell[CellGroupData[{
Cell[266223, 6450, 7399, 182, 328, "Input",ExpressionUUID->"ffac0533-bf6f-4d60-ad03-ca0e5c982f12"],
Cell[273625, 6634, 17620, 408, 243, "Output",ExpressionUUID->"23268c05-770e-4acf-962b-17ad56c6d031"],
Cell[291248, 7044, 17620, 408, 243, "Output",ExpressionUUID->"2d4e2ff1-764c-4af7-b048-eaacab3baa52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308905, 7457, 8075, 199, 363, "Input",ExpressionUUID->"b08e950f-4ecc-42a1-8a46-17f6892f9265"],
Cell[316983, 7658, 15804, 364, 243, "Output",ExpressionUUID->"ff633e78-c30b-4b3a-8668-eff83a913d9f"],
Cell[332790, 8024, 15813, 364, 243, "Output",ExpressionUUID->"da6f8f49-60ee-485f-bdcd-b86b6d0e68f1"]
}, Open  ]],
Cell[348618, 8391, 329, 10, 10, "Text",ExpressionUUID->"738f984e-a844-4233-bfc0-e21f96d8a21b"],
Cell[348950, 8403, 451, 9, 28, "Input",ExpressionUUID->"1af3b796-0d83-4f22-ac4e-c2f04b5b1926"],
Cell[349404, 8414, 517, 12, 28, "Input",ExpressionUUID->"f4609878-af9e-42c8-9363-4fc0b8d400ff"],
Cell[349924, 8428, 310, 8, 28, "Input",ExpressionUUID->"d0161ab9-aacf-4b85-bf27-e05a40a92ba6"],
Cell[350237, 8438, 438, 11, 28, "Input",ExpressionUUID->"25353e81-f0d6-4d8b-98f7-35288943f8f7"],
Cell[350678, 8451, 413, 8, 28, "Input",ExpressionUUID->"6f279a52-5f69-4743-b2fc-b00bdc1b39f1"],
Cell[CellGroupData[{
Cell[351116, 8463, 271, 6, 28, "Input",ExpressionUUID->"31d4f2b4-88bf-495f-a176-25a2e28737f9"],
Cell[351390, 8471, 302, 5, 32, "Output",ExpressionUUID->"35645722-a734-4056-af6e-e662ac30f6d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351729, 8481, 400, 9, 46, "Input",ExpressionUUID->"89346ae8-2874-4cf6-b162-d6d58f676c75"],
Cell[352132, 8492, 323, 6, 32, "Output",ExpressionUUID->"7b9aee8f-b59c-4b93-b3a5-0ee2f7fefe2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352492, 8503, 296, 6, 28, "Input",ExpressionUUID->"e7376a0f-19c9-48b2-be28-914c9e01baf2"],
Cell[352791, 8511, 325, 5, 32, "Output",ExpressionUUID->"23d5c26f-d442-4b3e-b300-81eefb20d5f3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353153, 8521, 406, 9, 46, "Input",ExpressionUUID->"1332028d-f34d-41d7-8961-21d362f95bb2"],
Cell[353562, 8532, 324, 6, 32, "Output",ExpressionUUID->"ae463351-8c64-4a10-ae88-54d667220b6d"]
}, Open  ]],
Cell[353901, 8541, 2424, 51, 33, "Input",ExpressionUUID->"47ba8768-de42-433d-bd40-a8b060cb2c33"],
Cell[356328, 8594, 1222, 35, 33, "Input",ExpressionUUID->"f81e12c0-485d-442c-98e2-8142746766b3"],
Cell[CellGroupData[{
Cell[357575, 8633, 352, 8, 28, "Input",ExpressionUUID->"def9f09b-cf12-4977-954a-3517a3a2c66d"],
Cell[357930, 8643, 24303, 417, 237, "Output",ExpressionUUID->"3d0f6541-ced3-408a-965f-be60f9d7f68f"]
}, Open  ]],
Cell[382248, 9063, 3455, 84, 181, "Input",ExpressionUUID->"0b8f76fc-4c9a-4c2e-a451-604e3ffaf640"],
Cell[385706, 9149, 3446, 85, 181, "Input",ExpressionUUID->"207e947d-de50-4a5f-bf7c-190ba4218c3e"],
Cell[CellGroupData[{
Cell[389177, 9238, 2048, 53, 94, "Input",ExpressionUUID->"717b5c66-3be4-49e0-8e01-789947fbaaee"],
Cell[391228, 9293, 37176, 807, 253, "Output",ExpressionUUID->"627c9983-3690-4c01-bfca-e486f03cc16d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428441, 10105, 3005, 74, 86, "Input",ExpressionUUID->"f00094f3-66e4-4a6c-8459-f28e22563319"],
Cell[431449, 10181, 34216, 773, 256, "Output",ExpressionUUID->"ab1e8487-1ca2-4274-90da-b670211dec3c"]
}, Open  ]],
Cell[465680, 10957, 329, 10, 10, "Text",ExpressionUUID->"5628a991-09be-413b-be39-6a23aa7e85cb"],
Cell[CellGroupData[{
Cell[466034, 10971, 203, 4, 28, "Input",ExpressionUUID->"2d34fa88-a717-43cc-93a4-3c8ba44822a7"],
Cell[466240, 10977, 178, 3, 32, "Output",ExpressionUUID->"615de22b-c0d3-4861-bc65-22143e88a9b2"]
}, Open  ]],
Cell[466433, 10983, 783, 20, 67, "Input",ExpressionUUID->"3c74bd5b-83e7-4c82-9d82-51acf091b10a"],
Cell[467219, 11005, 6427, 166, 266, "Input",ExpressionUUID->"996a9aa1-cef2-43bc-9ebe-987169ab0f00"],
Cell[CellGroupData[{
Cell[473671, 11175, 3660, 94, 151, "Input",ExpressionUUID->"9c4554c1-055c-44f6-b2bf-b360042bc8f4"],
Cell[477334, 11271, 14842, 329, 265, "Output",ExpressionUUID->"813844d8-9fd5-49c0-b161-c93cb64d6419"],
Cell[492179, 11602, 14482, 323, 277, "Output",ExpressionUUID->"bbff8526-bb10-41f6-af21-251d5bc2361d"]
}, Open  ]]
}
]
*)



==> anc/ETH_monotonicity_analysis_TFIM_Os1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    280684,       6616]
NotebookOptionsPosition[    274426,       6523]
NotebookOutlinePosition[    274830,       6539]
CellTagsIndexPosition[    274787,       6536]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->
  "In[257]:=",ExpressionUUID->"7317d7d6-cdb9-43e9-ba23-3cf44484d2f9"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Import", " ", "f", 
   RowBox[{"(", 
    OverscriptBox["E", "_"], ")"}], " ", "of", " ", "the", " ", "transverse", 
   " ", "magnetization", " ", "operator", " ", 
   SubscriptBox["O", "s1"], " ", "calculated", " ", "in", " ", "TFIM_", "*", 
   "x", "*", 
   RowBox[{".", 
    RowBox[{"nb", "'"}]}], "s"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9554375266540403`*^9, 3.95543762427264*^9}, {
  3.9554378446913037`*^9, 3.9554378573252788`*^9}, {3.9706627267489142`*^9, 
  3.970662788625127*^9}, {3.970744403116074*^9, 3.9707444120839787`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"75f7688f-bbf3-41b2-ba6b-cb2e1c9ef85d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb3x4", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_3x4\\\\KEraveOnmEb_omega1to20_\
domega01_TFIM3x4.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954415035126911*^9, 3.95441504105972*^9}, {
   3.959725967813575*^9, 3.959726022037755*^9}, {3.9597260856025915`*^9, 
   3.959726086158883*^9}, 3.9675897144176736`*^9, {3.9675897619962025`*^9, 
   3.967589762668457*^9}, {3.967594116749527*^9, 3.9675941169006076`*^9}, 
   3.9876404247004504`*^9},
 CellLabel->
  "In[258]:=",ExpressionUUID->"61803c7c-0d3b-4ab3-8d0b-fa895db922b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb3x5", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_3x5\\\\KEraveOnmEb_omega1to20_\
domega005_TFIM3x5.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9876402692334385`*^9, 3.987640270626887*^9}, 
   3.9876403729104757`*^9, 3.98764043170023*^9},
 CellLabel->
  "In[259]:=",ExpressionUUID->"5b272974-4f24-48fb-9a02-97bcc24c3c03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb4x4", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_4x4\\\\KEraveOnmEb_omega1to20_\
domega002_TFIM4x4.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9536758871983614`*^9, 3.9536758976838584`*^9}, {
   3.9542335641601353`*^9, 3.954233564455246*^9}, {3.954381084952362*^9, 
   3.9543810941462955`*^9}, {3.954415010637447*^9, 3.954415011012267*^9}, {
   3.9544155582569304`*^9, 3.9544155891200805`*^9}, {3.95972599094086*^9, 
   3.959725995489209*^9}, {3.9597260325197716`*^9, 3.9597260379595385`*^9}, {
   3.9675897497175736`*^9, 3.9675897585631447`*^9}, {3.9675941194089327`*^9, 
   3.9675941195319333`*^9}, {3.9876402976579056`*^9, 3.987640301041342*^9}, 
   3.987640340534418*^9},
 CellLabel->
  "In[260]:=",ExpressionUUID->"1f4e4460-0fbc-4544-945a-a38ca61f32be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KEraveOnmEb3x6", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_3x6\\\\KEraveOnmEb_omega1to20_\
domega0001_TFIM3x6.wdx\>\"", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.987640274106802*^9, 3.9876402932165384`*^9}, 
   3.987640436914405*^9},
 CellLabel->
  "In[261]:=",ExpressionUUID->"c9e2559c-4c7b-49c8-8702-a8fd0a9502af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"KEraveOnmEb3x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb3x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb4x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb3x6", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega] = 2.5\>\"", ",", "20", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<f(\!\(\*OverscriptBox[\(E\), \(_\)]\))\>\"", ",", "14", ",", 
        "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<L = 14, N = 7\>\"", ",", "\"\<L = 16, N = 8\>\"", ",", 
      "\"\<L = 18, N = 9\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9544626572868595`*^9, 3.9544627021707745`*^9}, {
  3.95446280499413*^9, 3.954462805877465*^9}, {3.9544628904491377`*^9, 
  3.954462968769983*^9}, {3.954463017400901*^9, 3.954463032111147*^9}, {
  3.9544631641499853`*^9, 3.9544631656888995`*^9}, {3.954463300991287*^9, 
  3.9544633078498073`*^9}, {3.9554287032975507`*^9, 3.955428713843129*^9}, {
  3.9554376491474886`*^9, 3.955437657246272*^9}, {3.9597261235147924`*^9, 
  3.9597261323682756`*^9}, {3.959727982394065*^9, 3.959728009099327*^9}, {
  3.967594131164856*^9, 3.967594134061775*^9}, {3.9876404459823685`*^9, 
  3.987640446160429*^9}, {3.9876416922636957`*^9, 3.9876417007168903`*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"4f9cc937-5aea-4b62-9701-26612768839b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-9.2569463549028, 0.6003977066660962}, {-7.338199381413477, 
         0.8681043572671715}, {-6.07254145320707, 
         1.1415906755907277`}, {-4.632681647072954, 
         1.3514272145169595`}, {-3.268941025400727, 
         1.5393949758609027`}, {-1.8692102800872255`, 
         1.6315013093488517`}, {-0.5764578580635144, 1.6861922252112287`}, {
         0.7250009159890659, 1.6927049168455681`}, {2.071108092180415, 
         1.6617327414737464`}, {3.4190409219064613`, 1.5174851494561932`}, {
         4.806805132443176, 1.3179135991056823`}, {6.340639525113361, 
         1.1203812867997145`}, {7.731420510980742, 0.8215447533174411}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-14.283872835160015`, 
         0.67822115953789}, {-12.603575479796069`, 
         0.9754424734411659}, {-11.100836816141104`, 
         1.3332227891048132`}, {-9.534049450940044, 
         1.736883868808173}, {-8.041718333207921, 
         2.1778897884222608`}, {-6.542162642019642, 
         2.595599136531204}, {-5.084241872592773, 
         3.031813240559699}, {-3.6523134246941003`, 
         3.387815038183674}, {-2.2456412011753755`, 
         3.6645500774217914`}, {-0.8571961785440629, 3.8129448550225415`}, {
         0.5280559983341027, 3.8226163963779793`}, {1.9165630975642405`, 
         3.702098047890198}, {3.3232950514657102`, 3.4574338959653748`}, {
         4.742665921108814, 3.1244131152127403`}, {6.194695469581368, 
         2.7169866953584156`}, {7.6777306475890565`, 2.283519195340953}, {
         9.179648966225407, 1.842785251789719}}]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAvWlAMjJKMMAkVbVE4w7fPz+FYE91
dy3ANXoK19ex5z9pXz73m0sqwBSRS5Opdu8/PY2Kzvf8JsBiFv5ofFPzP0jM
aOBU+SPAHwLgZB9F+T8tnO1a2+UgwGTXoLYizP4/oxNvqe/JG8COJXfB5IgC
QLaV966J7BXAb8l3uy+4BUBZKQByZScQwBeTxNmnYwhABLHfvuDqBMDMzvOr
tYgKQNH48/MyRvO/e5Kv2ULmC0Arr56Owt3IP8suuTheOwxAnUdGaPSj+T+e
jqU7gpMLQFiTm5qmEQhAnL/EQeH8CUDZ1z+Od78RQBaIDG+DoAdA4e/Wi6CG
F0CgiVX13s8EQPBj4ZeZdB1AuykB4l6sAUB7ebmTh64hQKd0grKI4fw/AvdN
sqbBJECJwdfY1/r2P1J0dnL71CdAaEMdtDnN8T+adWiNxx0rQDLNq4bA9+o/
8eerxg==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAzbzGvWs9MMAX56wmXXzQP0BwSuFP
OS3A+i6UzNy21T/MhfysNhAqwEmZSOs9Id4/zGtIGzr6JsCeQCUJSSnkP2B/
xJYr1yPAwZA+T/OF6T+aYhv/ZdUgwDalsSFsBu8/NZtW0sirG8C7EXVLQkby
P3e1LvIcxhXAh2HuVjrT9D/CTTSFA8kPwMTywuFW+/Y/FMkaLkJHBMDgFdWl
Pqv4P9cKv5wNifG/5a0CGvuu+T+5HWp5RqbVP7kq1z+g1vk//pAc5Dtr/D8K
tJHF/UX5P0HY8ARnsAlA7s7ez1T29z80Qhd8zKkSQGXRreZR+vU/nuOmAbyP
GEAaO/oQParzPzEsceOhhh5ATlyFQ6EC8T+pHuv67EMiQEtur7TVNOw/li7s
+lZQJUC4C/04tuLmP/B5WGLXYyhApeP4JVF74T+ndqPqG4ErQLdYVZO/Ndk/
0xarnA==
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-9.2569463549028, 
         0.6003977066660962}}, {{-7.338199381413477, 
         0.8681043572671715}}, {{-6.07254145320707, 
         1.1415906755907277`}}, {{-4.632681647072954, 
         1.3514272145169595`}}, {{-3.268941025400727, 
         1.5393949758609027`}}, {{-1.8692102800872255`, 
         1.6315013093488517`}}, {{-0.5764578580635144, 
         1.6861922252112287`}}, {{0.7250009159890659, 
         1.6927049168455681`}}, {{2.071108092180415, 1.6617327414737464`}}, {{
         3.4190409219064613`, 1.5174851494561932`}}, {{4.806805132443176, 
         1.3179135991056823`}}, {{6.340639525113361, 1.1203812867997145`}}, {{
         7.731420510980742, 0.8215447533174411}}}]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-14.283872835160015`, 
         0.67822115953789}}, {{-12.603575479796069`, 
         0.9754424734411659}}, {{-11.100836816141104`, 
         1.3332227891048132`}}, {{-9.534049450940044, 
         1.736883868808173}}, {{-8.041718333207921, 
         2.1778897884222608`}}, {{-6.542162642019642, 
         2.595599136531204}}, {{-5.084241872592773, 
         3.031813240559699}}, {{-3.6523134246941003`, 
         3.387815038183674}}, {{-2.2456412011753755`, 
         3.6645500774217914`}}, {{-0.8571961785440629, 
         3.8129448550225415`}}, {{0.5280559983341027, 
         3.8226163963779793`}}, {{1.9165630975642405`, 3.702098047890198}}, {{
         3.3232950514657102`, 3.4574338959653748`}}, {{4.742665921108814, 
         3.1244131152127403`}}, {{6.194695469581368, 2.7169866953584156`}}, {{
         7.6777306475890565`, 2.283519195340953}}, {{9.179648966225407, 
         1.842785251789719}}}]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAL1pQDIySjDAJFW1ROMO3z8/
hWBPdXctwDV6CtfXsec/aV8+95tLKsAUkUuTqXbvPz2Nis73/CbAYhb+aHxT
8z9IzGjgVPkjwB8C4GQfRfk/LZztWtvlIMBk16C2Isz+P6MTb6nvyRvAjiV3
weSIAkC2lfeuiewVwG/Jd7svuAVAWSkAcmUnEMAXk8TZp2MIQASx377g6gTA
zM7zq7WICkDR+PPzMkbzv3uSr9lC5gtAK6+ejsLdyD/LLrk4XjsMQJ1HRmj0
o/k/no6lO4KTC0BYk5uaphEIQJy/xEHh/AlA2dc/jne/EUAWiAxvg6AHQOHv
1oughhdAoIlV9d7PBEDwY+GXmXQdQLspAeJerAFAe3m5k4euIUCndIKyiOH8
PwL3TbKmwSRAicHX2Nf69j9SdHZy+9QnQGhDHbQ5zfE/mnVojccdK0AyzauG
wPfqP/ujq8g=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAM28xr1rPTDAF+esJl180D9A
cErhTzktwPoulMzcttU/zIX8rDYQKsBJmUjrPSHeP8xrSBs6+ibAnkAlCUkp
5D9gf8SWK9cjwMGQPk/zhek/mmIb/2XVIMA2pbEhbAbvPzWbVtLIqxvAuxF1
S0JG8j93tS7yHMYVwIdh7lY60/Q/wk00hQPJD8DE8sLhVvv2PxTJGi5CRwTA
4BXVpT6r+D/XCr+cDYnxv+WtAhr7rvk/uR1qeUam1T+5Ktc/oNb5P/6QHOQ7
a/w/CrSRxf1F+T9B2PAEZ7AJQO7O3s9U9vc/NEIXfMypEkBl0a3mUfr1P57j
pgG8jxhAGjv6ED2q8z8xLHHjoYYeQE5chUOhAvE/qR7r+uxDIkBLbq+01TTs
P5Yu7PpWUCVAuAv9OLbi5j/weVhi12MoQKXj+CVRe+E/p3aj6huBK0C3WFWT
vzXZP9zSq54=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"f(\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\))\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega] = 2.5\"", 20, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-16.289828434682693`, 13.752166111425437`}, {
       0, 3.8226163963779793`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"L = 14, N = 7\"", "\"L = 16, N = 8\"", "\"L = 18, N = 9\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.9544626892331467`*^9, {3.954462945756189*^9, 3.9544629694392276`*^9}, {
   3.954463024628138*^9, 3.954463032967518*^9}, 3.954463168031587*^9, 
   3.954463308673644*^9, 3.9554287149934454`*^9, 3.955437657963318*^9, 
   3.9597261334405537`*^9, {3.9597279829998264`*^9, 3.959728009924467*^9}, 
   3.967589776826214*^9, 3.967594615437555*^9, 3.967595577957*^9, 
   3.967623692016076*^9, 3.970662193936802*^9, 3.987640446855171*^9, {
   3.9876416828513794`*^9, 3.9876417012657804`*^9}, {3.987641838472156*^9, 
   3.987641844052905*^9}, 3.987818167640013*^9, 3.9894142046691804`*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"a719a4cf-a1df-45d1-b93b-20cda97026e3"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"59c19329-dee6-4997-b15f-4993c13c6cec"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ocl", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb4x4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953703514402535*^9, 3.953703566313101*^9}, {
  3.953703677612177*^9, 3.9537036808121433`*^9}, {3.9537041413278666`*^9, 
  3.9537041451827*^9}, {3.9537042219823465`*^9, 3.953704222099558*^9}, {
  3.9537043931474876`*^9, 3.9537044077339926`*^9}, {3.9537049508637524`*^9, 
  3.953704965852311*^9}, {3.9537050845174704`*^9, 3.9537050954291716`*^9}, {
  3.959726142215003*^9, 3.9597261609121723`*^9}, {3.967594139744621*^9, 
  3.967594141994238*^9}, {3.9876404576952667`*^9, 3.9876404856022015`*^9}, {
  3.987640837456164*^9, 3.9876408385993986`*^9}, {3.987641325754094*^9, 
  3.987641341522648*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"efa0d0e8-45e2-49da-89c9-9e8c663c8a7b"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Calculation", " ", "of", " ", 
     FractionBox["1", "f"], 
     FractionBox[
      RowBox[{"\[PartialD]", "f"}], 
      RowBox[{"\[PartialD]", 
       OverscriptBox["E", "_"]}]], " ", "for", " ", "\"\<3 x 5\>\""}], ",", 
    "\"\<4 x 4\>\"", ",", "\"\<3 x 6\>\""}], " ", "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.9554376871352806`*^9, 3.9554377166465454`*^9}, {
  3.9876412352204533`*^9, 3.987641235683848*^9}, {3.987641305004443*^9, 
  3.9876413052025323`*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"914227c3-9689-4144-b26f-4a70ebb47a6b"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dKEraveOnmEb3x5", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KEraveOnmEb3x5", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"KEraveOnmEb3x5", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb3x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveOnmEb4x4", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KEraveOnmEb4x4", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"KEraveOnmEb4x4", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb4x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb4x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", 
    RowBox[{
     RowBox[{"dKEraveOnmEb3x6", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KEraveOnmEb3x6", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"KEraveOnmEb3x6", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb3x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537035109226084`*^9, 3.9537035122226133`*^9}, {
   3.953703575834874*^9, 3.953703651432434*^9}, {3.9537036893220663`*^9, 
   3.953703838390976*^9}, {3.9537038986787868`*^9, 3.9537039707203584`*^9}, {
   3.9537041532983465`*^9, 3.9537042367054987`*^9}, {3.9537043217361536`*^9, 
   3.9537043858209724`*^9}, {3.9537044361811647`*^9, 
   3.9537044583820634`*^9}, {3.953704507494935*^9, 3.953704527050059*^9}, {
   3.9537045809497128`*^9, 3.953704628650828*^9}, {3.9537047503413353`*^9, 
   3.9537047982614765`*^9}, {3.9537049723201833`*^9, 3.953704976210611*^9}, {
   3.9537050088077755`*^9, 3.953705275034422*^9}, {3.9597280223714094`*^9, 
   3.959728167073488*^9}, {3.9675941457736015`*^9, 3.9675942199205894`*^9}, {
   3.9876405124212246`*^9, 3.9876405991790752`*^9}, 3.9876408458075867`*^9},
 CellLabel->
  "In[268]:=",ExpressionUUID->"f776e2d4-9a0b-4bcd-8cd9-832094771e07"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dKEraveOnmEb3x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dKEraveOnmEb4x4", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dKEraveOnmEb3x6", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega] = 15.0\>\"", ",", "20", ",", "Bold"}], "]"}], 
      ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\[PartialD] f / \[PartialD] \!\(\*OverscriptBox[\(E\), \(_\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<3 x 5\>\"", ",", "\"\<4 x 4\>\"", ",", "\"\<3 x 6\>\""}], 
     "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.953705290076138*^9, 3.953705313444285*^9}, {
  3.953705354112647*^9, 3.9537053740929785`*^9}, {3.953706548247698*^9, 
  3.9537065574843636`*^9}, {3.9544627772360682`*^9, 3.954462778043917*^9}, {
  3.9544636822100296`*^9, 3.954463697168518*^9}, {3.9544637377684393`*^9, 
  3.954463754571218*^9}, {3.954463794439499*^9, 3.954463848324646*^9}, {
  3.9544639288831797`*^9, 3.954463934436366*^9}, {3.9597281794489884`*^9, 
  3.9597282275552177`*^9}, {3.9597284337889843`*^9, 3.959728449376277*^9}, {
  3.9675942237157044`*^9, 3.967594246890236*^9}, {3.987640614091627*^9, 
  3.9876406142873707`*^9}, {3.987640766133958*^9, 3.9876407944198723`*^9}, {
  3.9876408552707615`*^9, 3.9876408603178215`*^9}, {3.9876412433104124`*^9, 
  3.9876412809042645`*^9}, {3.9876417231265607`*^9, 3.9876417246059504`*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"1aabfcff-839e-486f-bd70-c4a91f063c0f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-11.21713160817212, 
         0.17268103923756054`}, {-9.598769599590659, 
         0.19631698959247185`}, {-8.108117924546391, 
         0.12672700362457637`}, {-6.607353722287175, 
         0.13598397085137326`}, {-5.151482849981162, 
         0.0961640777853858}, {-3.711257577300638, 
         0.07832689792529472}, {-2.306862371949886, 
         0.04573638190848009}, {-0.9121608369458911, 0.018720463031748007`}, {
         0.47969554770690254`, -0.007333424135706502}, {
         1.8727141412025803`, -0.04243839729228947}, {
         3.273033803774156, -0.06226989159005298}, {
         4.702018346928973, -0.09192427810538108}, {
         6.153958050323638, -0.127756396299114}, {
         7.621427131455887, -0.12624674125066368`}, {
         9.129229184963922, -0.17349728611638823`}, {
         10.62703954266183, -0.2241616858177254}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-13.197551639332435`, 
         0.10252158500765973`}, {-11.62414445963752, 
         0.2530812787528723}, {-10.020829600670307`, 
         0.14217235908830406`}, {-8.491295838617845, 
         0.15562614800656263`}, {-7.036375678698431, 
         0.11741395132543997`}, {-5.553595030762091, 
         0.0963143330529558}, {-4.090827879510577, 
         0.07413281211104215}, {-2.6629982726655483`, 
         0.04744042237883686}, {-1.260039904018197, 0.0259555086311446}, {
         0.14255684024048632`, -0.006316402453521455}, {
         1.547424224670382, -0.03662376256679682}, {
         2.9529713178169317`, -0.053033890095989154`}, {
         4.376612433934433, -0.0859462454726288}, {
         5.827987605262672, -0.10865216448467489`}, {
         7.311546578152914, -0.11746516799230328`}, {
         8.799165651473276, -0.15954797797727588`}}]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAA7k+5VwF5MMDWbmisSPHIPwKaYKxJ
iC3AwkyrXJqqzD/aEdLIEGAqwDCwrlKPe8M/LhqlaRxCJ8ClUrW6vkrEP+CD
/egDLCTA9mMf9So7wj8YYW803xchwLQtBx+1c8A/hiFKl6ksHMC/JnO+xg27
P5qCSUyPQBbAFWxebnGEtj/Y1Vci3WcQwNPX5cm+SbE/Ht5KU7s9BcDi1Iha
KPikP7aYWl4dhfO/8sXL93Wllj+UUtE9unTLP7N+tUTM03i/DNBNP3t7+j+v
ls4PG9+fv+QAcDykyghAapJtl0H4qL9yAos26i8SQLVA5Dbk+bK/YEeJr3EH
GECG2nfg9Si3v8aJN+ZX/B1AHS2nQ61bu7/2wWVFtgAiQNn5kflheMK/gSs3
lmcGJUCNI17LemXEv6qlMOrMFChANK7v5bW4xr+hUaHf
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-11.21713160817212, 
         0.17268103923756054`}}, {{-9.598769599590659, 
         0.19631698959247185`}}, {{-8.108117924546391, 
         0.12672700362457637`}}, {{-6.607353722287175, 
         0.13598397085137326`}}, {{-5.151482849981162, 
         0.0961640777853858}}, {{-3.711257577300638, 
         0.07832689792529472}}, {{-2.306862371949886, 
         0.04573638190848009}}, {{-0.9121608369458911, 
         0.018720463031748007`}}, {{
         0.47969554770690254`, -0.007333424135706502}}, {{
         1.8727141412025803`, -0.04243839729228947}}, {{
         3.273033803774156, -0.06226989159005298}}, {{
         4.702018346928973, -0.09192427810538108}}, {{
         6.153958050323638, -0.127756396299114}}, {{
         7.621427131455887, -0.12624674125066368`}}, {{
         9.129229184963922, -0.17349728611638823`}}, {{
         10.62703954266183, -0.2241616858177254}}}]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-13.197551639332435`, 
         0.10252158500765973`}}, {{-11.62414445963752, 
         0.2530812787528723}}, {{-10.020829600670307`, 
         0.14217235908830406`}}, {{-8.491295838617845, 
         0.15562614800656263`}}, {{-7.036375678698431, 
         0.11741395132543997`}}, {{-5.553595030762091, 
         0.0963143330529558}}, {{-4.090827879510577, 
         0.07413281211104215}}, {{-2.6629982726655483`, 
         0.04744042237883686}}, {{-1.260039904018197, 0.0259555086311446}}, {{
         0.14255684024048632`, -0.006316402453521455}}, {{
         1.547424224670382, -0.03662376256679682}}, {{
         2.9529713178169317`, -0.053033890095989154`}}, {{
         4.376612433934433, -0.0859462454726288}}, {{
         5.827987605262672, -0.10865216448467489`}}, {{
         7.311546578152914, -0.11746516799230328`}}, {{
         8.799165651473276, -0.15954797797727588`}}}]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJwBVQGq/iFib1JlAwAAABQAAAABAAAAAgAAAO5PuVcBeTDA1m5orEjxyD8C
mmCsSYgtwMJMq1yaqsw/2hHSyBBgKsAwsK5Sj3vDPy4apWkcQifApVK1ur5K
xD/gg/3oAywkwPZjH/UqO8I/GGFvNN8XIcC0LQcftXPAP4YhSpepLBzAvyZz
vsYNuz+agklMj0AWwBVsXm5xhLY/2NVXIt1nEMDT1+XJvkmxPx7eSlO7PQXA
4tSIWij4pD+2mFpeHYXzv/LFy/d1pZY/lFLRPbp0yz+zfrVEzNN4vwzQTT97
e/o/r5bODxvfn7/kAHA8pMoIQGqSbZdB+Ki/cgKLNuovEkC1QOQ25Pmyv2BH
ia9xBxhAhtp34PUot7/GiTfmV/wdQB0tp0OtW7u/9sFlRbYAIkDZ+ZH5YXjC
v4ErN5ZnBiVAjSNey3plxL+qpTDqzBQoQDSu7+W1uMa/qumh4Q==
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"\[PartialD] f / \[PartialD] \\!\\(\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\)\"", 16, Bold, StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega] = 15.0\"", 20, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-16.472676737539523`, 
      12.040625875891084`}, {-0.2241616858177254, 0.2530812787528723}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"3 x 5\"", "\"4 x 4\"", "\"3 x 6\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.954309556041175*^9, 3.954457898708377*^9, {3.954462774302064*^9, 
   3.9544627787118053`*^9}, {3.9544636862056303`*^9, 3.9544636976734943`*^9}, 
   3.95446373907684*^9, {3.9544638101763144`*^9, 3.954463849290392*^9}, 
   3.9544639353141994`*^9, {3.95543774231052*^9, 3.9554377482142525`*^9}, {
   3.959728190505453*^9, 3.9597282280332336`*^9}, 3.9597283870387554`*^9, {
   3.959728434497985*^9, 3.959728450427938*^9}, 3.9675897979104905`*^9, 
   3.967594619759759*^9, 3.9675955825009336`*^9, 3.967623699050517*^9, 
   3.9706621974852533`*^9, 3.987640614936731*^9, {3.9876407833032117`*^9, 
   3.987640794991829*^9}, 3.9876408610842323`*^9, {3.9876412583635397`*^9, 
   3.987641281441134*^9}, {3.9876417074188337`*^9, 3.987641725047433*^9}, 
   3.987641848051575*^9, 3.9878181711663103`*^9, 3.9894142090260878`*^9},
 CellLabel->
  "Out[270]=",ExpressionUUID->"16064039-9d69-479f-892c-c335f4aa5479"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dKEraveOnmEb3x5truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb4x4truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x6truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953786206881282*^9, 3.9537862104735765`*^9}, {
   3.953799049827914*^9, 3.9537990610370064`*^9}, {3.954315742303897*^9, 
   3.954315761863475*^9}, 3.954315818958003*^9, {3.959728262575533*^9, 
   3.9597282810830226`*^9}, {3.967594276951192*^9, 3.967594279457108*^9}, {
   3.9876408713990483`*^9, 3.987640899329198*^9}, {3.9876412922146025`*^9, 
   3.9876412933718176`*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"1a657fc0-705f-4ef2-8f06-fc1bde745941"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb3x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "10."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb3x5truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x5", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb3x5", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537856706261244`*^9, 3.953785684275464*^9}, {
   3.953785714525177*^9, 3.953785926128706*^9}, {3.953785978396959*^9, 
   3.9537859885133905`*^9}, {3.9537861575021086`*^9, 3.953786169775834*^9}, {
   3.953799080031822*^9, 3.953799096119437*^9}, {3.9543157681805944`*^9, 
   3.9543157917654076`*^9}, {3.9544579595478773`*^9, 3.954457962969571*^9}, {
   3.9544590548090534`*^9, 3.954459076983553*^9}, {3.959728287391915*^9, 
   3.959728345624031*^9}, 3.9597284576976957`*^9, 3.967592803769703*^9, {
   3.9675942831660376`*^9, 3.967594294138077*^9}, {3.9876409118207984`*^9, 
   3.9876409399430914`*^9}},
 CellLabel->
  "In[274]:=",ExpressionUUID->"875e7a18-0044-43de-bce6-57310746973e"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb4x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "10."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb4x4truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb4x4", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb4x4", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537860204243684`*^9, 3.9537860332467413`*^9}, {
   3.953786173739747*^9, 3.953786183501644*^9}, {3.953799101110939*^9, 
   3.953799115041398*^9}, {3.9543157968573008`*^9, 3.954315807559267*^9}, {
   3.954315859971181*^9, 3.95431586701748*^9}, {3.9544579655965242`*^9, 
   3.954457967260859*^9}, {3.954459060702185*^9, 3.954459071383892*^9}, {
   3.959728296586216*^9, 3.9597283084982214`*^9}, {3.959728351640584*^9, 
   3.9597283622879424`*^9}, 3.959728456154292*^9, 3.9675928092276583`*^9, {
   3.967594299241972*^9, 3.9675943110410967`*^9}, {3.9876409433980756`*^9, 
   3.987640943629953*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"ea65bb78-6d6c-4cd9-9a01-5b3690fc3738"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb3x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "10."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb3x6truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x6", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb3x6", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.987640951701433*^9, 3.987640960797058*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"7a120aca-9ff0-419a-998b-c6b96b491adc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KEslopedata", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ab2", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x5truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", 
     RowBox[{"ab3", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb4x4truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ab4", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x6truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"KEslopedata", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ab2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab3", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"ab4", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "ocl"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9544597245138874`*^9, 3.954459736161416*^9}, {
  3.959728501457718*^9, 3.959728554087346*^9}, {3.9597288069888945`*^9, 
  3.959728911527468*^9}, {3.967594326977513*^9, 3.96759433841013*^9}, {
  3.9707367984580817`*^9, 3.970736799181115*^9}, {3.9876406548641524`*^9, 
  3.98764071915872*^9}, {3.987640970714529*^9, 3.9876410035220213`*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"aed806ce-3a5c-4977-b2d8-b1b63361ffe6"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Calculation", " ", "of", " ", 
    FractionBox["1", "f"], 
    FractionBox[
     RowBox[{"\[PartialD]", "f"}], 
     RowBox[{"\[PartialD]", 
      OverscriptBox["E", "_"]}]], " ", "for", " ", "\"\<3 x 4\>\""}], " ", 
   "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.9876413163551645`*^9, 
  3.9876413185645885`*^9}},ExpressionUUID->"5547d561-6dc7-4894-a794-\
23018c64f3dc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ocl", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveOnmEb3x4", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{3.987641352058329*^9},
 CellLabel->
  "In[279]:=",ExpressionUUID->"cf1c4ab9-506a-4a60-83dc-a44d00f6035a"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dKEraveOnmEb3x4", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KEraveOnmEb3x4", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"KEraveOnmEb3x4", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveOnmEb3x4", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveOnmEb3x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9876413706069183`*^9, 3.987641429443127*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"f03e5cfe-4a76-45dd-a935-5fe1d7a79df1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"dKEraveOnmEb3x4", "[", 
     RowBox[{"[", "n", "]"}], "]"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega] = 2.5\>\"", ",", "20", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\[PartialD] f / \[PartialD] \!\(\*OverscriptBox[\(E\), \(_\)]\)\>\
\"", ",", "16", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", "\"\<3 x 4\>\"", "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.987641464014281*^9, 3.9876414900652733`*^9}},
 CellLabel->
  "In[282]:=",ExpressionUUID->"7c8fe61c-6c59-423d-9e46-0ff507c4a2a5"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-8.297572868158138, 
         0.1900189382360164}, {-6.705370417310274, 
         0.21503992376595504`}, {-5.352611550140012, 
         0.11691372731907479`}, {-3.950811336236841, 
         0.09535867500842587}, {-2.5690756527439764`, 
         0.04150428636812189}, {-1.2228340690753698`, 0.0255031347346786}, {
         0.07427152896277578, 0.002962000476372894}, {
         1.3980545040847405`, -0.013718364590239724`}, {
         2.745074507043438, -0.06732091699920345}, {
         4.112923027174819, -0.10143756145404871`}, {
         5.573722328778269, -0.10563393154304175`}, {
         7.036030018047052, -0.22129533331498097`}}]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-8.297572868158138, 
         0.1900189382360164}}, {{-6.705370417310274, 
         0.21503992376595504`}}, {{-5.352611550140012, 
         0.11691372731907479`}}, {{-3.950811336236841, 
         0.09535867500842587}}, {{-2.5690756527439764`, 
         0.04150428636812189}}, {{-1.2228340690753698`, 
         0.0255031347346786}}, {{0.07427152896277578, 
         0.002962000476372894}}, {{
         1.3980545040847405`, -0.013718364590239724`}}, {{
         2.745074507043438, -0.06732091699920345}}, {{
         4.112923027174819, -0.10143756145404871`}}, {{
         5.573722328778269, -0.10563393154304175`}}, {{
         7.036030018047052, -0.22129533331498097`}}}]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"\[PartialD] f / \[PartialD] \\!\\(\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\)\"", 16, Bold, StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega] = 2.5\"", 20, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-8.297572868158138, 
      7.036030018047052}, {-0.22129533331498097`, 0.21503992376595504`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"3 x 4\""}, "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                 ",", 
                 
                 TemplateBox[<|
                  "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
             "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"{", 
                 RowBox[{
                   GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                   RowBox[{"Offset", "[", "7", "]"}]}], "}"}], "}"}]}], ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", "True", "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9876414779483643`*^9, 3.9876414907688694`*^9}, 
   3.9876417380128555`*^9, {3.987641857858884*^9, 3.987641875863914*^9}, 
   3.987818178454362*^9, 3.9894142177059326`*^9},
 CellLabel->
  "Out[283]=",ExpressionUUID->"a24b4268-ca4f-45b0-be7a-c60775918d83"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dKEraveOnmEb3x4truc", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9876418683646383`*^9, 3.987641869827478*^9}},
 CellLabel->
  "In[284]:=",ExpressionUUID->"b3c9c500-cea0-497c-b1c5-71fe33cb570e"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dKEraveOnmEb3x4", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "<", "5."}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{
         RowBox[{"dKEraveOnmEb3x4truc", "[", 
          RowBox[{"[", "oc", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x4", "[", 
           RowBox[{"[", "oc", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"dKEraveOnmEb3x4", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9876415170337725`*^9, 3.9876415297120934`*^9}},
 CellLabel->
  "In[285]:=",ExpressionUUID->"8a2269e8-4a59-4560-9b85-a075a41a5d28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"ab1", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"FindFit", "[", 
         RowBox[{
          RowBox[{"dKEraveOnmEb3x4truc", "[", 
           RowBox[{"[", "n", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"a", "*", "x"}], "+", "b"}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", "b"}], "}"}], ",", "x"}], "]"}], "//", 
        "Values"}], "//", "Flatten"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"AppendTo", "[", 
      RowBox[{
       RowBox[{"KEslopedata", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"ab1", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "ocl"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.987641555416463*^9, 3.987641598759406*^9}, {
  3.987641646840822*^9, 3.9876416497338867`*^9}, {3.9876418300389433`*^9, 
  3.987641830385848*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"b6864308-4c88-4c62-8073-42fe1d2c1957"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Used", " ", "for", " ", "plots"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "=", "20"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.005"}], ",", 
          RowBox[{"-", "0.03"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "18", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<3 x 4\>\"", ",", "\"\<3 x 5\>\"", ",", "\"\<4 x 4\>\"", ",", 
        "\"\<3 x 6\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["12", "18"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["15", "18"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"(", 
             FractionBox["16", "18"], ")"}], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.005"}], ",", 
          RowBox[{"-", "0.03"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  A \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<3 x 4\>\"", ",", "\"\<3 x 5\>\"", ",", "\"\<4 x 4\>\"", ",", 
        "\"\<3 x 6\>\""}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["12", "18"], ")"}], "2"], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "4", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["15", "18"], ")"}], "2"], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              FractionBox["16", "18"], ")"}], "2"], "*", 
            RowBox[{
             RowBox[{"KEslopedata", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{
            RowBox[{"KEslopedata", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.005"}], ",", 
          RowBox[{"-", "0.03"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotMarkers", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "->", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Omega]\>\"", ",", "16", ",", "Bold"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<Slope of  \!\(\*SuperscriptBox[\(A\), \(2\)]\) \
\!\(\*FractionBox[\(\[PartialD]f/\[PartialD]\*OverscriptBox[\(E\), \(_\)]\), \
\(f\)]\)\>\"", ",", "14", ",", "Bold"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<3 x 4\>\"", ",", "\"\<3 x 5\>\"", ",", "\"\<4 x 4\>\"", ",", 
        "\"\<3 x 6\>\""}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9543133944318595`*^9, 3.9543134937480664`*^9}, {
   3.9543135250971828`*^9, 3.9543136282798133`*^9}, {3.9543137170759335`*^9, 
   3.954313761978239*^9}, {3.9543154949132404`*^9, 3.9543155626599965`*^9}, {
   3.9543181012581778`*^9, 3.954318165410542*^9}, {3.954378217108447*^9, 
   3.9543783186855593`*^9}, {3.9544587297307916`*^9, 3.954458805195284*^9}, {
   3.9544590218848267`*^9, 3.9544590219697685`*^9}, {3.954464481639555*^9, 
   3.954464549276757*^9}, 3.9544645874765234`*^9, {3.9544646333952756`*^9, 
   3.954464661367938*^9}, {3.954464707596465*^9, 3.954464907602094*^9}, {
   3.9544649935345755`*^9, 3.954465042099541*^9}, {3.954465112735804*^9, 
   3.9544651359649973`*^9}, {3.9544651750282693`*^9, 3.954465180035432*^9}, {
   3.9544652385860214`*^9, 3.954465326449585*^9}, {3.9544994943707204`*^9, 
   3.9544995133784876`*^9}, {3.9544997235346975`*^9, 3.954499734264243*^9}, {
   3.955438000563222*^9, 3.955438041683247*^9}, {3.9554380883753257`*^9, 
   3.9554381192111025`*^9}, {3.9597289293970995`*^9, 
   3.9597289702604113`*^9}, {3.9597290003235407`*^9, 3.959729069873615*^9}, {
   3.959729166125635*^9, 3.9597292593550262`*^9}, {3.9597292908192377`*^9, 
   3.9597293528977623`*^9}, {3.9675943445712013`*^9, 
   3.9675944591293273`*^9}, {3.9675945029202824`*^9, 3.967594514368135*^9}, {
   3.967600308927101*^9, 3.96760032837644*^9}, {3.9676237589852858`*^9, 
   3.9676238029000344`*^9}, {3.987641020304917*^9, 3.987641166169986*^9}, {
   3.987641753525093*^9, 3.987641820297103*^9}, {3.987641891930994*^9, 
   3.9876419586877604`*^9}, {3.9876530831181107`*^9, 
   3.9876531006385407`*^9}, {3.9876532243303843`*^9, 
   3.9876532385081563`*^9}, {3.9878182159421234`*^9, 
   3.9878182659352813`*^9}, {3.987818434801347*^9, 3.987818546243616*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"cc14232b-e7a0-448e-9723-f79ee02fadcf"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{1., -0.016794729331578478`}, {2., -0.019249415908446806`}, {
         3., -0.01999958988909098}, {4., -0.016468193380472635`}, {
         5., -0.022022044628055286`}, {6., -0.022625249300084204`}, {
         7., -0.022115658009747696`}, {8., -0.025552792489924394`}, {
         9., -0.02728858019947495}, {10., -0.022651447028355885`}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7NtmTRPcs6xvP1TAgWni+r5sgwlQPodD9Ane
lBoRmLyAw+35DOeuG/RA+SIOhvOmat92gKmXcLhhsVL29l8YX8bB8INM0iWJ
iVC+gkOzzbcjZxUmQflKDjV+N2OmTJsM5as4/D+5WO3xVJh6NYeE9fKXzp+A
mafhIP5fYN9PV5i8lkO9+eSJtjNg5uk4/Jrr7MdlC+PrORyfNvXdvGiY+QYO
Bjmd3FrSU6B8QwdumVscxrIwvpHDDxFJ9uVxMP3GDnpmy9ksemD2mTh85MuR
yJo+aT8ApJ1cCw==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7G0LbqwQVOjdDxVw6P7q9zNkC4zP4aAqGb/n
XGAPlC/gsE5UP6OTGcYXcZgcN1tqAeMEKF/CYUtSxA+5hzC+jMMBm7TljqYw
voIDi4h5j9J/GF/JoUR87pcF3JOgfBUHrfhdH2MzYfJqDlH578T9bSdC+RoO
JRE71955D+NrObDoJy1eeQumX8dhyu516y8JwPh6DmavUzIqjWB8A4dPHP0J
7xbB+IYOB+PMGPQ0YHwjB/mnF3aWxMLMN3Y4YP49ed8kGN/EQU1y9puG+Cn7
ASDTXOg=
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7DNeKmz1fdixHyrgkHZt5qT3/zuhfA4Hv9Ob
WhYUwvgCDts/bsjeZwNTL+Kw+LRWz+F33VC+hMPleZtW8nn0QvkyDpuUbm5d
IgHjKzjERx+/vpavD8pXcpiyti1CyaUfyldxYMyZw+VtCFOv5iCSP+lf73QY
X8Nhu8SNKVcqYPq1HM6f/lC08TJMv46DYWlW4aQYGF/PYXPFrYUKTTC+gUOI
yRFOU24Y39DhzYxXp5Zbw/hGDgf9pt3LioTxjR126yza80wExjdxOBr6hVkt
uX8/APTlY/g=
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{1., -0.016794729331578478`}}, {{
         2., -0.019249415908446806`}}, {{3., -0.01999958988909098}}, {{
         4., -0.016468193380472635`}}, {{5., -0.022022044628055286`}}, {{
         6., -0.022625249300084204`}}, {{7., -0.022115658009747696`}}, {{
         8., -0.025552792489924394`}}, {{9., -0.02728858019947495}}, {{
         10., -0.022651447028355885`}}}]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9m2zpgnuWda3HyrgwDRxfV+2wQQon8Mh
+gRvSo0ITF7A4fZ8hnPXDXqgfBEHw3lTtW87wNRLONywWCl7+y+ML+Ng+EEm
6ZLERChfwaHZ5tuRswqToHwlhxq/mzFTpk2G8lUc/p9crPZ4Kky9mkPCevlL
50/AzNNwEP8vsO+nK0xey6HefPJE2xkw83Qcfs119uOyhfH1HI5Pm/puXjTM
fAMHg5xObi3pKVC+oQO3zC0OY1kY38jhh4gk+/I4mH5jBz2z5WwWPTD7TBw+
8uVIZE2ftB8ArjVcDQ==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9rYFN1YIKvTuhwo4dH/1+xmyBcbncFCV
jN9zLrAHyhdwWCeqn9HJDOOLOEyOmy21gHEClC/hsCUp4ofcQxhfxuGATdpy
R1MYX8GBRcS8R+k/jK/kUCI+98sC7klQvoqDVvyuj7GZMHk1h6j8d+L+thOh
fA2Hkoida++8h/G1HFj0kxavvAXTr+MwZfe69ZcEYHw9B7PXKRmVRjC+gcMn
jv6Ed4tgfEOHg3FmDHoaML6Rg/zTCztLYmHmGzscMP+evG8SjG/ioCY5+01D
/JT9ACprXOo=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9hkvFbb6PuzYDxVwSLs2c9L7/51QPoeD
3+lNLQsKYXwBh+0fN2Tvs4GpF3FYfFqr5/C7bihfwuHyvE0r+Tx6oXwZh01K
N7cukYDxFRzio49fX8vXB+UrOUxZ2xah5NIP5as4MObM4fI2hKlXcxDJn/Sv
dzqMr+GwXeLGlCsVMP1aDudPfyjaeBmmX8fBsDSrcFIMjK/nsLni1kKFJhjf
wCHE5AinKTeMb+jwZsarU8utYXwjh4N+0+5lRcL4xg67dRbteSYC45s4HA39
wqyW3L8fAP59Y/o=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.604166666666668, -0.005000000000000011}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 18, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.604166666666668, 20.}, {-0.03, -0.005}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"3 x 4\"", "\"3 x 5\"", "\"4 x 4\"", "\"3 x 6\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.98781826720076*^9, {3.9878184475677423`*^9, 3.987818547157076*^9}, 
   3.9894142287384787`*^9},
 CellLabel->
  "Out[288]=",ExpressionUUID->"020569ba-4fd1-4889-8814-7727472caeb7"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{1., -0.011196486221052317`}, {2., -0.012832943938964538`}, {
         3., -0.013333059926060653`}, {4., -0.010978795586981756`}, {
         5., -0.01468136308537019}, {6., -0.015083499533389468`}, {
         7., -0.014743772006498464`}, {8., -0.017035194993282928`}, {
         9., -0.018192386799649966`}, {10., -0.01510096468557059}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7Au0V/B96urcDxVwYHE//zb2dxeUz+Gw8GJC
sJAgTF7A4aH+am3OunYoX8Thb8zPuYfEuqF8CQfhLUfaDgX2QPkyDsuf3vqx
uQ7GV3Bo5Xf1WGPWB+UrOQjlcP24EDQByldxWBmQ5qDq3wvlqzl8O2cSF/UT
Zr6Gw8VgmUlfT8LM03LQZF/wafdfmHk6Dj7sx67vToXx9Rx+B6nLrFeEmW/g
oHHLfYvvQRjf0IHz0NY7/w/B+EYOHhVXuA/Ohek3dli0Xoybwx7mHhMH2zzO
uug/ffsBXFZfyQ==
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7PP5sl/Pfdy5HyrgwOnD+ys9vQvK53Cw9T/2
x1UHJi/goOHjxr75WQeUL+Iw+cj3m6tKeqB8CYdXp921/zH2QfkyDjLGl7aX
XIDJKzic23j5TqQ5TF7JYUHbEb0wrglQvoqD4CO9UxK6vVC+mkP6o+UfHy6F
qddweOW+O9f/cT+Ur+VwSnPCs9hDMP06Djdzk7S+8MH4eg7CFxU23dWB8Q0c
PGN5n1yeAOMbOoRJL5LZrgzjGzkc3XwijeM+zD5jB5nkD/ZHbGH2mTi8/Blw
iUFm0n4A3MphLw==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7DNeKmz1fdixHyrgkHZt5qT3/zuhfA4Hv9Ob
WhYUwvgCDts/bsjeZwNTL+Kw+LRWz+F33VC+hMPleZtW8nn0QvkyDpuUbm5d
IgHjKzjERx+/vpavD8pXcpiyti1CyaUfyldxYMyZw+VtCFOv5iCSP+lf73QY
X8Nhu8SNKVcqYPq1HM6f/lC08TJMv46DYWlW4aQYGF/PYXPFrYUKTTC+gUOI
yRFOU24Y39DhzYxXp5Zbw/hGDgf9pt3LioTxjR126yza80wExjdxOBr6hVkt
uX8/APTlY/g=
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{1., -0.011196486221052317`}}, {{
         2., -0.012832943938964538`}}, {{3., -0.013333059926060653`}}, {{
         4., -0.010978795586981756`}}, {{5., -0.01468136308537019}}, {{
         6., -0.015083499533389468`}}, {{7., -0.014743772006498464`}}, {{
         8., -0.017035194993282928`}}, {{9., -0.018192386799649966`}}, {{
         10., -0.01510096468557059}}}]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9gXaK/g+dXXuhwo4sLiffxv7uwvK53BY
eDEhWEgQJi/g8FB/tTZnXTuUL+LwN+bn3ENi3VC+hIPwliNthwJ7oHwZh+VP
b/3YXAfjKzi08rt6rDHrg/KVHIRyuH5cCJoA5as4rAxIc1D174Xy1Ry+nTOJ
i/oJM1/D4WKwzKSvJ2HmaTlosi/4tPsvzDwdBx/2Y9d3p8L4eg6/g9Rl1ivC
zDdw0LjlvsX3IIxv6MB5aOud/4dgfCMHj4or3AfnwvQbOyxaL8bNYQ9zj4mD
bR5nXfSfvv0AZe5fyw==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9vl82a/nPu7cDxVw4PTh/ZWe3gXlczjY
+h/746oDkxdw0PBxY9/8rAPKF3GYfOT7zVUlPVC+hMOr0+7a/xj7oHwZBxnj
S9tLLsDkFRzObbx8J9IcJq/ksKDtiF4Y1wQoX8VB8JHeKQndXihfzSH90fKP
D5fC1Gs4vHLfnev/uB/K13I4pTnhWewhmH4dh5u5SVpf+GB8PQfhiwqb7urA
+AYOnrG8Ty5PgPENHcKkF8lsV4bxjRyObj6RxnEfZp+xg0zyB/sjtjD7TBxe
/gy4xCAzaT8A5mJhMQ==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9hkvFbb6PuzYDxVwSLs2c9L7/51QPoeD
3+lNLQsKYXwBh+0fN2Tvs4GpF3FYfFqr5/C7bihfwuHyvE0r+Tx6oXwZh01K
N7cukYDxFRzio49fX8vXB+UrOUxZ2xah5NIP5as4MObM4fI2hKlXcxDJn/Sv
dzqMr+GwXeLGlCsVMP1aDudPfyjaeBmmX8fBsDSrcFIMjK/nsLni1kKFJhjf
wCHE5AinKTeMb+jwZsarU8utYXwjh4N+0+5lRcL4xg67dRbteSYC45s4HA39
wqyW3L8fAP59Y/o=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.604166666666668, -0.005000000000000011}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  A \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.604166666666668, 20.}, {-0.03, -0.005}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"3 x 4\"", "\"3 x 5\"", "\"4 x 4\"", "\"3 x 6\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.98781826720076*^9, {3.9878184475677423`*^9, 3.987818547157076*^9}, 
   3.989414228811572*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"cbb79477-1534-4fd7-9c59-fddf8fcfafaa"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{1., -0.007464324147368212}, {2., -0.008555295959309692}, {
         3., -0.008888706617373768}, {4., -0.007319197057987837}, {
         5., -0.009787575390246793}, {6., -0.010055666355592978`}, {
         7., -0.009829181337665641}, {8., -0.011356796662188619`}, {
         9., -0.01212825786643331}, {10., -0.010067309790380393`}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7O+eM+OR92zdDxVwaBZomq1c0wblczhER1a7
9j9ugfIFHJ4t5/PfNLkZyhdxuKS0tPn7JJh6CQf+aX4F5TPboXwZh20iif6v
98H4Cg4uj/om9ut2QvlKDnJb0uZuNOmG8lUcHr39zzU/pwPKV3NQCm/0O+0P
06/hcNP10M+Ff2F8LYdFG259KbwMM0/HYf+G88bHQ2B8PQffLseWc4+6oHwD
hxnZStevvYHZZ+iwa8bN/FXvYXwjB5uUNpOyZph+Y4eNzyfFGcbD3GPiYGQY
a+dzqXM/ALwfYuo=
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7He4qnGZM7fvhwo4vJlRmxNTAeNzOByZzWpm
l9AG5Qs4xL6Lsk9TgvFFHL7a3Olw8u6E8iUcnLZWqBWs6YLyZRyW7/7cdnMO
TF7BoW7XfMl7t2HySg6rXKblq7f0QPkqDjrhV6qM3sPUqzm8LFbWkbPrhvI1
HJym5s5yi4Cp13JoufF4ZuDpXihfx8HjsMLemB6YvJ6DfbiVQtdBGN/A4drS
gHP2xTD1hg4Ji2w6XDfC5I0cbPews70ugNln7JC39qqFwlEY38ThfIe25xOJ
CfsBXbZcZQ==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEf7DNeKmz1fdixHyrgkHZt5qT3/zuhfA4Hv9Ob
WhYUwvgCDts/bsjeZwNTL+Kw+LRWz+F33VC+hMPleZtW8nn0QvkyDpuUbm5d
IgHjKzjERx+/vpavD8pXcpiyti1CyaUfyldxYMyZw+VtCFOv5iCSP+lf73QY
X8Nhu8SNKVcqYPq1HM6f/lC08TJMv46DYWlW4aQYGF/PYXPFrYUKTTC+gUOI
yRFOU24Y39DhzYxXp5Zbw/hGDgf9pt3LioTxjR126yza80wExjdxOBr6hVkt
uX8/APTlY/g=
         "]]}}, {{
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{1., -0.007464324147368212}}, {{
         2., -0.008555295959309692}}, {{3., -0.008888706617373768}}, {{
         4., -0.007319197057987837}}, {{5., -0.009787575390246793}}, {{
         6., -0.010055666355592978`}}, {{7., -0.009829181337665641}}, {{
         8., -0.011356796662188619`}}, {{9., -0.01212825786643331}}, {{
         10., -0.010067309790380393`}}}]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9nfPmfHIe7buhwo4NAs0zVauaYPyORyi
I6td+x+3QPkCDs+W8/lvmtwM5Ys4XFJa2vx9Eky9hAP/NL+C8pntUL6MwzaR
RP/X+2B8BQeXR30T+3U7oXwlB7ktaXM3mnRD+SoOj97+55qf0wHlqzkohTf6
nfaH6ddwuOl66OfCvzC+lsOiDbe+FF6GmafjsH/DeePjITC+noNvl2PLuUdd
UL6Bw4xspevX3sDsM3TYNeNm/qr3ML6Rg01Km0lZM0y/scPG55PiDONh7jFx
MDKMtfO51LkfAMW3Yuw=
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9jtc1bjMmdv3QwUc3syozYmpgPE5HI7M
ZjWzS2iD8gUcYt9F2acpwfgiDl9t7nQ4eXdC+RIOTlsr1ArWdEH5Mg7Ld39u
uzkHJq/gULdrvuS92zB5JYdVLtPy1Vt6oHwVB53wK1VG72Hq1RxeFivryNl1
Q/kaDk5Tc2e5RcDUazm03Hg8M/B0L5Sv4+BxWGFvTA9MXs/BPtxKoesgjG/g
cG1pwDn7Yph6Q4eERTYdrhth8kYOtnvY2V4XwOwzdshbe9VC4SiMb+JwvkPb
84nEhP0AZ05cZw==
         "]]}, {
        Directive[
         PointSize[0.011000000000000001`], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.011000000000000001`], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGZigIEP9hkvFbb6PuzYDxVwSLs2c9L7/51QPoeD
3+lNLQsKYXwBh+0fN2Tvs4GpF3FYfFqr5/C7bihfwuHyvE0r+Tx6oXwZh01K
N7cukYDxFRzio49fX8vXB+UrOUxZ2xah5NIP5as4MObM4fI2hKlXcxDJn/Sv
dzqMr+GwXeLGlCsVMP1aDudPfyjaeBmmX8fBsDSrcFIMjK/nsLni1kKFJhjf
wCHE5AinKTeMb+jwZsarU8utYXwjh4N+0+5lRcL4xg67dRbteSYC45s4HA39
wqyW3L8fAP59Y/o=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, 
     AxesOrigin -> {0.604166666666668, -0.005000000000000011}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"Slope of  \\!\\(\\*SuperscriptBox[\\(A\\), \\(2\\)]\\) \
\\!\\(\\*FractionBox[\\(\[PartialD]f/\[PartialD]\\*OverscriptBox[\\(E\\), \
\\(_\\)]\\), \\(f\\)]\\)\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega]\"", 16, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0.604166666666668, 20.}, {-0.03, -0.005}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"3 x 4\"", "\"3 x 5\"", "\"4 x 4\"", "\"3 x 6\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.011000000000000001`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True", ",", "True", ",", "True"}], 
               "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.98781826720076*^9, {3.9878184475677423`*^9, 3.987818547157076*^9}, 
   3.9894142288882995`*^9},
 CellLabel->
  "Out[290]=",ExpressionUUID->"e18a50a3-ae13-491f-bd54-2b413a38a0dd"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"ef91fde0-7e2a-4c15-b7f6-e05571cf6014"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"f", 
   RowBox[{"(", "\[Beta]", ")"}], " ", "analysis", " ", "to", " ", "show", 
   " ", "the", " ", "monotonic", " ", "behaviour", " ", "and", " ", "its", 
   " ", "persistence", " ", "even", " ", "in", " ", "the", " ", 
   "thermodynamic", " ", "limit"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.95543813671988*^9, 
  3.955438181034314*^9}},ExpressionUUID->"1af3b796-0d83-4f22-ac4e-\
c2f04b5b1926"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_3x6\\\\ee_g1_3x6_tfim2D.wdx\>\"", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967594715059*^9, 3.967594715921341*^9}, {
   3.9675948736746244`*^9, 3.967594890093898*^9}, 3.9876423004329777`*^9},
 CellLabel->
  "In[291]:=",ExpressionUUID->"c0b0f753-6365-4b72-a272-d87682f96ed1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeSort3x6", "=", 
   RowBox[{"Sort", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9675946647011805`*^9, {3.967594724626427*^9, 3.967594726053814*^9}, {
   3.9876423045828514`*^9, 3.9876423055020027`*^9}, 3.987642365543003*^9},
 CellLabel->
  "In[292]:=",ExpressionUUID->"25853fa8-42fc-4122-a63c-2f280b5945a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_3x5\\\\ee_g1_3x5_tfim2D.wdx\>\"", 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967594881599074*^9, 3.967594894574154*^9}, 
   3.9876423906368785`*^9},
 CellLabel->
  "In[293]:=",ExpressionUUID->"6fa0217e-8008-41c6-97b6-23476481b16c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeSort3x5", "=", 
   RowBox[{"Sort", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.967593340374403*^9, 3.9675933502710457`*^9}, {
  3.9675946663953943`*^9, 3.9675946684079957`*^9}, {3.9675947048025427`*^9, 
  3.9675947063912935`*^9}, {3.987642393747081*^9, 3.9876423947861643`*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"ed4b6857-6eb7-480c-8229-19a4f4803c1b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nn1", "=", 
  RowBox[{"Length", "[", "eeSort3x5", "]"}]}]], "Input",
 CellChangeTimes->{{3.9675949013428583`*^9, 3.967594906871054*^9}, {
  3.9876423398809743`*^9, 3.987642343602968*^9}, {3.987642399982991*^9, 
  3.987642401798769*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"39c461fe-ce77-4cc5-aea1-c7bfd63afb97"],

Cell[BoxData["8640"], "Output",
 CellChangeTimes->{3.9675949081430006`*^9, 3.9675955953010955`*^9, 
  3.967596287274178*^9, 3.9706622299817305`*^9, 3.9876424026778183`*^9, 
  3.989414289978875*^9},
 CellLabel->
  "Out[295]=",ExpressionUUID->"6d245d59-5b1e-4189-a917-9f7901372bf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Max", "[", "eeSort3x5", "]"}], "-", 
    RowBox[{"Min", "[", "eeSort3x5", "]"}]}], ")"}], "/", "15"}]], "Input",
 CellChangeTimes->{{3.967595296695512*^9, 3.967595311288887*^9}, {
  3.987642407151208*^9, 3.987642438195719*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"010e1a96-2ff6-4611-a5ef-e0cefd748b65"],

Cell[BoxData["3.29867268093017`"], "Output",
 CellChangeTimes->{
  3.9675953118711786`*^9, 3.9675962878621073`*^9, 3.9706622314706345`*^9, {
   3.9876424157717223`*^9, 3.9876424389464593`*^9}, 3.9894142905156655`*^9},
 CellLabel->
  "Out[296]=",ExpressionUUID->"aebbd123-eb16-4b42-bf12-54f54d1f8d4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nn2", "=", 
  RowBox[{"Length", "[", "eeSort3x6", "]"}]}]], "Input",
 CellChangeTimes->{{3.9675949092243323`*^9, 3.967594915540581*^9}, {
  3.987642420329918*^9, 3.9876424213887863`*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"01206533-05ee-40be-984e-81b0b7892d3d"],

Cell[BoxData["66816"], "Output",
 CellChangeTimes->{3.967594916572963*^9, 3.967595597392419*^9, 
  3.9675962884605513`*^9, 3.9706622322077484`*^9, 3.9876424220415587`*^9, 
  3.989414291010624*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"27da4150-615d-4065-b2cc-91e792086398"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"E\[Beta]list3x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "*", 
             RowBox[{"eeSort3x5", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], 
           RowBox[{"eeSort3x5", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn1"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeSort3x5", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn1"}], "}"}]}], "]"}]}], ",", 
       "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "4.", ",", 
       RowBox[{"-", "4."}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E\[Beta]list3x6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[Beta]"}], "*", 
             RowBox[{"eeSort3x6", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]], 
           RowBox[{"eeSort3x6", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn2"}], "}"}]}], "]"}], "/", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[Beta]"}], "*", 
            RowBox[{"eeSort3x6", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "Nn2"}], "}"}]}], "]"}]}], ",", 
       "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "4.", ",", 
       RowBox[{"-", "4."}], ",", 
       RowBox[{"-", "0.01"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.917931934315485*^9, 3.917931937765726*^9}, 
   3.9179319837962446`*^9, 3.917932305140334*^9, 3.9179345962748814`*^9, 
   3.917940149705717*^9, 3.917940215739824*^9, {3.9179402513836784`*^9, 
   3.9179402546603637`*^9}, 3.917948131635587*^9, {3.921020796119912*^9, 
   3.9210208003475666`*^9}, {3.922003600764289*^9, 3.9220036016257124`*^9}, {
   3.9504383601314974`*^9, 3.9504383603279915`*^9}, {3.9505660349088917`*^9, 
   3.9505660508867865`*^9}, {3.950566291244871*^9, 3.9505662987510605`*^9}, {
   3.9505663566486793`*^9, 3.950566361871207*^9}, {3.9543819036014194`*^9, 
   3.954381906659548*^9}, {3.954382282740489*^9, 3.9543822895721965`*^9}, 
   3.9543833181655*^9, {3.954383447400097*^9, 3.954383448029091*^9}, {
   3.955166702580346*^9, 3.9551667128618746`*^9}, {3.9554382556462913`*^9, 
   3.9554382972183466`*^9}, {3.955438452609542*^9, 3.9554385451792583`*^9}, {
   3.9675928729603596`*^9, 3.9675929439930286`*^9}, {3.967594042137749*^9, 
   3.9675940451655884`*^9}, {3.967594921663206*^9, 3.967594938424111*^9}, {
   3.970736387010211*^9, 3.970736387758567*^9}, {3.9876424509527645`*^9, 
   3.9876424775735884`*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"40672f24-a52e-4592-9f3f-cb6bfa28d435"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ocl", "=", "20"}], ";"}]], "Input",
 CellChangeTimes->{{3.987642507157082*^9, 3.9876425110959077`*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"0d0a4d46-ec2b-4ede-ac5b-23434b6b555f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KEraveT3x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"KEraveOnmEb3x5", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eb3x5", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"KEraveOnmEb3x5", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEb", "=", ".23"}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "reduce", " ", "dEb", " ", "as", " ", "much", " ", "as", " ", 
       "possible", " ", "just", " ", "before", " ", "error", " ", "arises"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"raveT", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ";", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"Eb3x5", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"E\[Beta]list3x5", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "dEb"}], ",", 
            RowBox[{"j", "++"}]}], "]"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"raveT", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"E\[Beta]list3x5", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x5", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], "}"}],
         ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KEraveT3x5", "[", 
       RowBox[{"[", "n", "]"}], "]"}], "=", "raveT"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.955166830608922*^9, 3.955166860441085*^9}, {
   3.9551671935063744`*^9, 3.955167215182437*^9}, 3.9675940599849725`*^9, {
   3.967594094756059*^9, 3.9675941039463778`*^9}, {3.9675949671272373`*^9, 
   3.967595035967766*^9}, {3.9675951476765976`*^9, 3.9675951545444555`*^9}, {
   3.967595261267108*^9, 3.967595261433459*^9}, {3.9675954179051523`*^9, 
   3.967595441497696*^9}, 3.9675955659793806`*^9, {3.9675956338395033`*^9, 
   3.967595654946655*^9}, {3.9675964307936144`*^9, 3.9675964471582136`*^9}, {
   3.987642503401656*^9, 3.9876425498190475`*^9}, {3.9876427670296507`*^9, 
   3.9876427671619253`*^9}, {3.987642804246806*^9, 3.987642851892394*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"92e4d216-970e-44ca-b996-bcd4e7850c96"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KEraveT3x6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"L", "=", 
      RowBox[{"Length", "[", 
       RowBox[{"KEraveOnmEb3x6", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Eb3x6", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"KEraveOnmEb3x6", "[", 
           RowBox[{"[", "n", "]"}], "]"}], "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"dEb", "=", ".245"}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "reduce", " ", "dEb", " ", "as", " ", "much", " ", "as", " ", 
       "possible", " ", "just", " ", "before", " ", "error", " ", "arises"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"raveT", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ";", 
          RowBox[{"While", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{
               RowBox[{"Eb3x6", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", 
               RowBox[{
                RowBox[{"E\[Beta]list3x6", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "dEb"}], ",", 
            RowBox[{"j", "++"}]}], "]"}], ";", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"raveT", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"E\[Beta]list3x6", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{"KEraveOnmEb3x6", "[", 
                 RowBox[{"[", "n", "]"}], "]"}], "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";"}], "}"}],
         ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KEraveT3x6", "[", 
       RowBox[{"[", "n", "]"}], "]"}], "=", "raveT"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.955166830608922*^9, 3.955166860441085*^9}, {
   3.967595042223002*^9, 3.967595091230888*^9}, {3.9675954997728443`*^9, 
   3.967595518941823*^9}, 3.9675955711255326`*^9, {3.9675956587218523`*^9, 
   3.9675956606161976`*^9}, {3.9675964352693386`*^9, 
   3.9675964515934486`*^9}, {3.9675965033477287`*^9, 
   3.9675965044217353`*^9}, {3.987642629616567*^9, 3.987642658072744*^9}, {
   3.987642771295964*^9, 3.9876427968940945`*^9}, {3.9876428559921584`*^9, 
   3.987642868429633*^9}, 3.9876439720994024`*^9},
 CellLabel->
  "In[304]:=",ExpressionUUID->"ef2ac05e-1db8-44fc-b297-40a9d7b88373"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"KEraveT3x6", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x6", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x6", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x6", "[", 
      RowBox[{"[", "9", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x6", "[", 
      RowBox[{"[", "11", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x6", "[", 
      RowBox[{"[", "15", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"ScalingFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Reverse\>\"", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<f(\!\(\*OverscriptBox[\(\[Beta]\), \(_\)]\))\>\"", ",", "14", ",",
         "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Omega]=1.0\>\"", ",", "\"\<\[Omega]=5.0\>\"", ",", 
      "\"\<\[Omega]=7.0\>\"", ",", "\"\<\[Omega]=9.0\>\"", ",", 
      "\"\<\[Omega]=11.0\>\"", ",", "\"\<\[Omega]=15.0\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.9675951241670103`*^9, 3.96759513360035*^9}, {
   3.9675956853163853`*^9, 3.967595703926158*^9}, {3.9876426811922984`*^9, 
   3.987642744434745*^9}, 3.9876439990808663`*^9},
 CellLabel->
  "In[306]:=",ExpressionUUID->"a86f82f0-e5e8-4147-9783-17ca4950ed4b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQnZEGAtf2Kx099orh11f7CpF17g+rrux/mKp9PNr8
l/2LwB1yra8v7r/2ymtaiy2jAwMYXNgvMO3isieTWR0UYvoPfdU4s1/g+mbN
pFYuhwCQ8sAT+wNE7bd+TeJ3aACbd2S//+W0w116Qg4HQNI79u1fO7FpsXSH
iAPD9cUFtlzb9x/3mFb0uUAMKr9ufwdL9K7zD8QdGsD8efufTHUM/HZUAmo/
A0P9lGadR1+BfHmwvP3Z458OXJgD5AeBHLDR3m7/sti7S4D6Z4LATnu/F+K9
2iJiDguAtl1ffMD++BPO+aeERWDus2e+wOzJs1/QYQFY/Ul7NeHSY1wVfA4N
IOUFZ+3TNd8c41nNCdV/wZ6D4ZwFHwerg4ExCFy2T/jb4zBpF4MDADfNmZM=

         "]]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQvcH9YZXIuuv7C7+pC/NKv7FXaH0duEPu6v5q6/C1
Bhaf7A2MQeDy/mUvjv670fHD3gOk3P3ifuaXi3LPrf1vv0EOpOHcfvXdxsdU
PzA7TJgJAif331jbcpF1K4fDga8aMf2Hju5/zHxp4t08XocPQNNbXx/c/yT1
ouguNkEHBaDsV409+6fvujmFX1rYoQFo+sOqLfsXNO/zCDsh4tAANm/l/sUH
2jSdWcQcGMDyLfv3LVz9MGAGkC8K4k+xr9lee9ysXQym3t6rIkd6ynlRmHn2
sa6pF880izg4QOyzv7zu5HOzM0IODmD/HbZ/eEie5cVSAQeG64sLbLmO28sq
67S/2cvj8ADk3Yen7KtqlESK77A7HID41/70uoWF5p+YoP65aO9Z1/t207O/
9gA93KbY
         "]]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQfeCrRkz/oav7s7ysZ954+cL+xuICW67rl/d/PFDV
N//+B/sXgTvkWl9f3O9isnPPLuvv9huAvMAd5/a3MXd91Tv/1/5Blcg694en
9lua2i8MaWZyYLgOMuD4/ocnJc3Nm9kcDIxB4PB+y7YDrRGuXA4HwPr37V/c
d1hq6wFehwaQ9qot+y3jFeP+Jgo4NMwEgZX7ZbmPW5gVCkLlp+z/HzshVphd
yIEBzG+xv6FjtLFSXggqv8R+zjfR75/nCzowBIHcu9H+GpP+1mfrBBwcgL77
qrHHvn2l1scFE/kcHoD9c9D+PPfBk8GS3A4Q/x+17zkiacDdwO6wAGz/SfvL
Zh8WquQxQ917zr5NxTj1d+d/+4CHIA9ftG/vuHTfT/en/QNIeNnfNu1R9b3w
yR4AiZmlZg==
         "]]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQfeCrRkz/oav7VybvNc26dt3+xuICW67rl/f3JB9/
I/f4of2LwB1yra8v7j/vNz3TWPaF/QYgL3DHuf2vdk6Wzfj7zv5Blcg694en
9nOHKcgeX/rZnuE6yIDj+//N9p9+5Op3ewNjEDi8X5zz2Wru/D/2B8D69+3n
+GIkf8WVwaEBpL1qy/4Fz6oNnnAwOTTMBIGV+5dUy7lxRjBD5afsXxKVYn/6
H7MDA5jfYr+Z5cneScIsUPkl9nG/7CdltwPlg0Du3Wj/+1FS0f1oJgcHoO++
auyx7+9+c3ryRgaHB2D/HLRXfyQoKBnw1x7i/6P2JlWxupvv/bBfALb/pP3b
lPDWwIwvUPees9dNFZxoZ/bBPuAhyMMX7d/JvrzW1f7S/gEkvOzdAi+/9qt+
ZA8Az2qqxw==
         "]]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQBGIQ/aBKZJ37w1v7hZ5kc59M3m2/wf0hUOT6/u67zAy3
Ig/aH/iqEdN/6Op+meosU+4lJ+xvLC6w5bp+ef/z79tv2muds/cAKXe/uN/Z
26fwo+EV+w1yra8Dd5zbb331wcPrL27aQ8w/tX/zXaV5D6we2DNcBxlwfH9r
a91R1ZWP7T8E7gDqOLif8UXSfU7W5/YKQNu+auzZf9an4XC5xCv7BpD2qi37
dV2/vPFrfmPfMBMEVu5/8GrbBDfPd1D5Kfu5LK/ya1i+t2cA81vsEyvj/HRt
38PU25uu1Z7+Nxymfov93zU1SjwL39g7QOyz55w8qfih+Sv7BxD32D99tzrU
Sus51P9H7XkSeB4FnnoM8499o+fmzpdhD+wPQPxrv/pn2S3r2zeh/rlofzed
RXzlksv2DyDhZT8xT+XEjmNn7QvSQOCa/XtrqbslTcftP4CM/3rDXviLws+d
Xw/YAwBUrNWx
         "]]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQBWIQvcH9YZXIuuv78zh5p84W7rRXaH0duEPu6v7lU3PW
XuOZZG9gDAKX92eaT3UK2DbT3gOk3P3ifuHXAb7z0xfYb5ADaTi3/+sGb1vd
l0vsJ8wEgZP7iwVumXGrrbI/8FUjpv/Q0f2fYj/P/3tqvf0HoOmtrw/uzwwo
CFWfu8leASj7VWPPfqmjcy/4G2y1fwCW37h/lXCn17747fYNQNseVi3Zbyr/
USf/9A57BjC/Zf/tOwvvpU3fac8gCuJPsc9Z9vZrY9xO+waw/SvtdWMvKcU4
7oDq32L/vGfxzemzttkfALt3n/29P0xvjXy22DuA/XfYftdtr6WsRzbaM1xf
XGDLddxeb1brjeXW6+wfgLz78JQ9s2tQs0DQCnsGMLhgr/XcK+eJwGKofy7a
r3d9u9fj9xx7AGvzp3M=
         "]]}}, {{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGYC4ow0ELi2X+nosVcMv77aV4isc39YdWX/w1Tt
49Hmv+xfBO6Qa319cf+1V17TWmwZHRjA4MJ+gWkXlz2ZzOqgENN/6KvGmf0C
1zdrJrVyOQSAlAee2B8gar/1axK/QwPYvCP7/S+nHe7SE3I4AJLesW//2olN
i6U7RBwYri8usOXavv+4x7SizwViUPl1+ztYonedfyDu0ADmz9v/ZKpj4Lej
ElD7GRjqpzTrPPoK5MuD5e3PHv904MIcID8I5ICN9nb7l8XeXQLUPxMEdtr7
vRDv1RYRc1gAtO364gP2x59wzj8lLAJznz3zBWZPnv2CDgvA6k/aqwmXHuOq
4HNoACkvOGufrvnmGM9qTqj+C/YcDOcs+DhYHQyMQeCyfcLfHodJuxgcAEGJ
mZU=
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGYC4g3uD6tE1l3fX/hNXZhX+o29QuvrwB1yV/dX
W4evNbD4ZG9gDAKX9y97cfTfjY4f9h4g5e4X9zO/XJR7bu1/+w1yIA3n9qvv
Nj6m+oHZYcJMEDi5/8balousWzkcDnzViOk/dHT/Y+ZLE+/m8Tp8AJre+vrg
/iepF0V3sQk6KABlv2rs2T99180p/NLCDg1A0x9Wbdm/oHmfR9gJEYcGsHkr
9y8+0KbpzCLmwACWb9m/b+HqhwEzgHxREH+Kfc322uNm7WIw9fZeFTnSU86L
wsyzj3VNvXimWcTBAWKf/eV1J5+bnRFycAD777D9w0PyLC+WCjgwXF9cYMt1
3F5WWaf9zV4ehwcg7z48ZV9VoyRSfIfd4QDEv/an1y0sNP/EBPXPRXvPut63
m579tQcAR5im2g==
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGYC4gNfNWL6D13dn+VlPfPGyxf2NxYX2HJdv7z/
44Gqvvn3P9i/CNwh1/r64n4Xk517dll/t98A5AXuOLe/jbnrq975v/YPqkTW
uT88td/S1H5hSDOTA8N1kAHH9z88KWlu3szmYGAMAof3W7YdaI1w5XI4ANa/
b//ivsNSWw/wOjSAtFdt2W8Zrxj3N1HAoWEmCKzcL8t93MKsUBAqP2X//9gJ
scLsQg4MYH6L/Q0do42V8kJQ+SX2c76Jfv88X9CBIQjk3o3215j0tz5bJ+Dg
APTdV4099u0rtT4umMjn8ADsn4P257kPngyW5HaA+P+ofc8RSQPuBnaHBWD7
T9pfNvuwUCWPGerec/ZtKsapvzv/2wc8BHn4on17x6X7fro/7R9Awsv+tmmP
qu+FT/YAk1WlaA==
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGYC4gNfNWL6D13dvzJ5r2nWtev2NxYX2HJdv7y/
J/n4G7nHD+1fBO6Qa319cf95v+mZxrIv7DcAeYE7zu1/tXOybMbfd/YPqkTW
uT88tZ87TEH2+NLP9gzXQQYc3/9vtv/0I1e/2xsYg8Dh/eKcz1Zz5/+xPwDW
v28/xxcj+SuuDA4NIO1VW/YveFZt8ISDyaFhJgis3L+kWs6NM4IZKj9l/5Ko
FPvT/5gdGMD8FvvNLE/2ThJmgcovsY/7ZT8pux0oHwRy70b734+Siu5HMzk4
AH33VWOPfX/3m9OTNzI4PAD756C9+iNBQcmAv/YQ/x+1N6mK1d1874f9ArD9
J+3fpoS3BmZ8gbr3nL1uquBEO7MP9gEPQR6+aP9O9uW1rvaX9g8g4WXvFnj5
tV/1I3sA2SaqyQ==
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGCQBGJGIGYC4gdVIuvcH97aL/Qkm/tk8m77De4PgSLX93ff
ZWa4FXnQ/sBXjZj+Q1f3y1RnmXIvOWF/Y3GBLdf1y/uff99+017rnL0HSLn7
xf3O3j6FHw2v2G+Qa30duOPcfuurDx5ef3HTHmL+qf2b7yrNe2D1wJ7hOsiA
4/tbW+uOqq58bP8hcAdQx8H9jC+S7nOyPrdXANr2VWPP/rM+DYfLJV7ZN4C0
V23Zr+v65Y1f8xv7hpkgsHL/g1fbJrh5voPKT9nPZXmVX8PyvT0DmN9in1gZ
56dr+x6m3t50rfb0v+Ew9Vvs/66pUeJZ+MbeAWKfPefkScUPzV/ZP4C4x/7p
u9WhVlrPof4/as+TwPMo8NRjmH/sGz03d74Me2B/AOJf+9U/y25Z374J9c9F
+7vpLOIrl1y2fwAJL/uJeSondhw7a1+QBgLX7N9bS90taTpu/wFk/Ncb9sJf
FH7u/HrAHgBe+NWz
         "]]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQBWJGIGYC4g3uD6tE1l3fn8fJO3W2cKe9QuvrwB1yV/cv
n5qz9hrPJHsDYxC4vD/TfKpTwLaZ9h4g5e4X9wu/DvCdn77AfoMcSMO5/V83
eNvqvlxiP2EmCJzcXyxwy4xbbZX9ga8aMf2Hju7/FPt5/t9T6+0/AE1vfX1w
f2ZAQaj63E32CkDZrxp79ksdnXvB32Cr/QOw/Mb9q4Q7vfbFb7dvANr2sGrJ
flP5jzr5p3fYM4D5Lftv31l4L236TnsGURB/in3OsrdfG+N22jeA7V9prxt7
SSnGcQdU/xb75z2Lb06ftc3+ANi9++zv/WF6a+Szxd4B7L/D9rtuey1lPbLR
nuH64gJbruP2erNabyy3Xmf/AOTdh6fsmV2DmgWCVtgzgMEFe63nXjlPBBZD
/XPRfr3r270ev+fYAwB1r6d1
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"f(\\!\\(\\*OverscriptBox[\\(\[Beta]\\), \\(_\\)]\\))\"", 14, Bold,
           StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[
        "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
         15.954589770191003`, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{-#& , -#& }]}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-0.41999999999999993`, 0.3899999999999997}, {
       0, 6.2401205973920915`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[
       "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0], Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Omega]=1.0\"", "\"\[Omega]=5.0\"", "\"\[Omega]=7.0\"", 
       "\"\[Omega]=9.0\"", "\"\[Omega]=11.0\"", "\"\[Omega]=15.0\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{
  3.967595665207018*^9, 3.9675957047329044`*^9, 3.9675962481448364`*^9, 
   3.967596332259033*^9, 3.967596388398775*^9, {3.9675964376989136`*^9, 
   3.967596453359602*^9}, 3.970662310577857*^9, {3.987642721005883*^9, 
   3.9876427996114492`*^9}, 3.987642870575683*^9, 3.9876440001773663`*^9, 
   3.989414415312222*^9},
 CellLabel->
  "Out[306]=",ExpressionUUID->"b7c75ee7-b12b-4725-9841-115f297630b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"KEraveT3x5", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x5", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x5", "[", 
      RowBox[{"[", "7", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x5", "[", 
      RowBox[{"[", "9", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x5", "[", 
      RowBox[{"[", "11", "]"}], "]"}], ",", 
     RowBox[{"KEraveT3x5", "[", 
      RowBox[{"[", "15", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"ScalingFunctions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Reverse\>\"", ",", "Automatic"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Beta]\>\"", ",", "14", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<f(\!\(\*OverscriptBox[\(E\), \(_\)]\))\>\"", ",", "14", ",", 
        "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Omega]=1.0\>\"", ",", "\"\<\[Omega]=5.0\>\"", ",", 
      "\"\<\[Omega]=7.0\>\"", ",", "\"\<\[Omega]=9.0\>\"", ",", 
      "\"\<\[Omega]=11.0\>\"", ",", "\"\<\[Omega]=15.0\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.987642890655468*^9, 3.987642901025123*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"426a5e0a-6583-4d54-869c-7d2089057664"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.3599999999999999, 
         3.0712742462944638`}, {-0.31999999999999984`, 
         4.406070110950087}, {-0.2799999999999998, 5.869877197783177}, {-0.25,
          7.541111231954644}, {-0.20999999999999996`, 
         9.334627792049355}, {-0.16999999999999993`, 
         10.92850634181111}, {-0.14000000000000012`, 
         12.414905477578339`}, {-0.10000000000000009`, 
         13.643717996577163`}, {-0.06000000000000005, 
         14.536276813290673`}, {-0.029999999999999805`, 
         15.098072432533357`}, {0.009999999999999787, 15.212093607511541`}, {
         0.04999999999999982, 14.828581794844533`}, {0.08000000000000007, 
         14.107723805770087`}, {0.1200000000000001, 12.957959970963548`}, {
         0.16000000000000014`, 11.568043057803914`}, {0.1900000000000004, 
         9.997388746948838}, {0.23000000000000043`, 8.284578817567727}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.33000000000000007`, 
         3.410766309508226}, {-0.2999999999999998, 
         4.640374063818093}, {-0.2599999999999998, 
         6.065069310892585}, {-0.21999999999999975`, 
         7.616598939001904}, {-0.17999999999999972`, 
         9.15259522094634}, {-0.1499999999999999, 
         10.57206603890848}, {-0.10999999999999988`, 
         11.871043564553393`}, {-0.06999999999999984, 
         12.898612993687008`}, {-0.040000000000000036`, 
         13.555506720595105`}, {0., 13.805935481695114`}, {
         0.040000000000000036`, 13.550437679506095`}, {0.07000000000000028, 
         12.892295075033482`}, {0.11000000000000032`, 11.852881705231532`}, {
         0.13999999999999968`, 10.56438008258979}, {0.17999999999999972`, 
         9.145228037441857}, {0.21999999999999975`, 7.593653557873329}, {
         0.2599999999999998, 6.064357444303563}}]}, {
        Hue[0.1421359549995791, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.31000000000000005`, 3.336299649881418}, {-0.27, 
         4.174779765317832}, {-0.23999999999999977`, 
         5.236983396660119}, {-0.19999999999999973`, 
         6.358406555678299}, {-0.16000000000000014`, 
         7.654342065489814}, {-0.1299999999999999, 
         8.847204251176516}, {-0.08999999999999986, 
         9.833003852186751}, {-0.04999999999999982, 
         10.556122217767285`}, {-0.020000000000000018`, 
         10.886395723403423`}, {0.020000000000000462`, 10.867434261070773`}, {
         0.04999999999999982, 10.482557209953333`}, {0.08999999999999986, 
         9.739996682313974}, {0.1299999999999999, 8.737452241168567}, {
         0.16000000000000014`, 7.531723829411511}, {0.20000000000000018`, 
         6.2242370511056295`}, {0.2400000000000002, 5.125083198305}, {
         0.28000000000000025`, 4.074993531561995}}]}, {
        Hue[0.37820393249936934`, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.3700000000000001, 
         0.8913041147363158}, {-0.33000000000000007`, 
         1.244687108527253}, {-0.29000000000000004`, 
         1.7435630577101668`}, {-0.25, 
         2.284658982845042}, {-0.21999999999999975`, 
         2.9990182693140235`}, {-0.17999999999999972`, 
         3.6930646320574056`}, {-0.14000000000000012`, 
         4.433963310771474}, {-0.10999999999999988`, 
         5.095615310146012}, {-0.06999999999999984, 
         5.597061723743411}, {-0.029999999999999805`, 5.931212906194262}, {0.,
          6.020501924075379}, {0.040000000000000036`, 5.890709608585777}, {
         0.07000000000000028, 5.529017512528642}, {0.11000000000000032`, 
         4.988482695811873}, {0.15000000000000036`, 4.331481902688562}, {
         0.17999999999999972`, 3.5654934639018308`}, {0.21999999999999975`, 
         2.8869490371788746`}}]}, {
        Hue[0.6142719099991583, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.3500000000000001, 
         0.4794021968650203}, {-0.31000000000000005`, 
         0.6831672942920562}, {-0.27, 
         0.8887424359920602}, {-0.22999999999999998`, 
         1.126487671027421}, {-0.19999999999999973`, 
         1.4096356942941293`}, {-0.16000000000000014`, 
         1.6462857364283272`}, {-0.1200000000000001, 
         1.9069956632145453`}, {-0.08999999999999986, 
         2.093264390880403}, {-0.04999999999999982, 
         2.235228841900333}, {-0.009999999999999787, 2.3106008137775444`}, {
         0.020000000000000462`, 2.287904369291132}, {0.0600000000000005, 
         2.1967103510207293`}, {0.09999999999999964, 2.0269085532715088`}, {
         0.1299999999999999, 1.8220424621080304`}, {0.16999999999999993`, 
         1.5643554882251272`}, {0.20999999999999996`, 1.3065552308841646`}, {
         0.2400000000000002, 1.0674034437202962`}}]}, {
        Hue[0.8503398874989481, 0.6, 0.6], 
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        LineBox[{{-0.31000000000000005`, 
         0.060882280535970515`}, {-0.2599999999999998, 
         0.0835886600245929}, {-0.22999999999999998`, 
         0.1105845705033749}, {-0.18999999999999995`, 
         0.13492945330331535`}, {-0.1499999999999999, 
         0.1641421184329995}, {-0.10999999999999988`, 
         0.1892040548098744}, {-0.08000000000000007, 
         0.2112435108862785}, {-0.040000000000000036`, 
         0.22525281652365414`}, {-0.009999999999999787, 
         0.23117386734539336`}, {0.03000000000000025, 0.22881629430547518`}, {
         0.07000000000000028, 0.2157212677866711}, {0.09999999999999964, 
         0.197547944343823}, {0.13999999999999968`, 0.172932441065545}, {
         0.17999999999999972`, 0.1434594896330766}, {0.20999999999999996`, 
         0.11899585523147231`}, {0.25, 0.09096542993409802}, {
         0.29000000000000004`, 0.06543150556177278}}]}}, {{
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.3599999999999999, 
         3.0712742462944638`}}, {{-0.31999999999999984`, 
         4.406070110950087}}, {{-0.2799999999999998, 
         5.869877197783177}}, {{-0.25, 
         7.541111231954644}}, {{-0.20999999999999996`, 
         9.334627792049355}}, {{-0.16999999999999993`, 
         10.92850634181111}}, {{-0.14000000000000012`, 
         12.414905477578339`}}, {{-0.10000000000000009`, 
         13.643717996577163`}}, {{-0.06000000000000005, 
         14.536276813290673`}}, {{-0.029999999999999805`, 
         15.098072432533357`}}, {{0.009999999999999787, 
         15.212093607511541`}}, {{0.04999999999999982, 
         14.828581794844533`}}, {{0.08000000000000007, 
         14.107723805770087`}}, {{0.1200000000000001, 
         12.957959970963548`}}, {{0.16000000000000014`, 
         11.568043057803914`}}, {{0.1900000000000004, 9.997388746948838}}, {{
         0.23000000000000043`, 8.284578817567727}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.33000000000000007`, 
         3.410766309508226}}, {{-0.2999999999999998, 
         4.640374063818093}}, {{-0.2599999999999998, 
         6.065069310892585}}, {{-0.21999999999999975`, 
         7.616598939001904}}, {{-0.17999999999999972`, 
         9.15259522094634}}, {{-0.1499999999999999, 
         10.57206603890848}}, {{-0.10999999999999988`, 
         11.871043564553393`}}, {{-0.06999999999999984, 
         12.898612993687008`}}, {{-0.040000000000000036`, 
         13.555506720595105`}}, {{0., 13.805935481695114`}}, {{
         0.040000000000000036`, 13.550437679506095`}}, {{0.07000000000000028, 
         12.892295075033482`}}, {{0.11000000000000032`, 
         11.852881705231532`}}, {{0.13999999999999968`, 
         10.56438008258979}}, {{0.17999999999999972`, 9.145228037441857}}, {{
         0.21999999999999975`, 7.593653557873329}}, {{0.2599999999999998, 
         6.064357444303563}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.560181, 0.691569, 0.194885], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.31000000000000005`, 3.336299649881418}}, {{-0.27, 
         4.174779765317832}}, {{-0.23999999999999977`, 
         5.236983396660119}}, {{-0.19999999999999973`, 
         6.358406555678299}}, {{-0.16000000000000014`, 
         7.654342065489814}}, {{-0.1299999999999999, 
         8.847204251176516}}, {{-0.08999999999999986, 
         9.833003852186751}}, {{-0.04999999999999982, 
         10.556122217767285`}}, {{-0.020000000000000018`, 
         10.886395723403423`}}, {{0.020000000000000462`, 
         10.867434261070773`}}, {{0.04999999999999982, 
         10.482557209953333`}}, {{0.08999999999999986, 9.739996682313974}}, {{
         0.1299999999999999, 8.737452241168567}}, {{0.16000000000000014`, 
         7.531723829411511}}, {{0.20000000000000018`, 
         6.2242370511056295`}}, {{0.2400000000000002, 5.125083198305}}, {{
         0.28000000000000025`, 4.074993531561995}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                  1, 1 - 3^Rational[1, 2]}}, {{0, 
                  1}, {-1, -0.7320508075688772}, {
                  1, -0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.922526, 0.385626, 0.209179], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.3700000000000001, 
         0.8913041147363158}}, {{-0.33000000000000007`, 
         1.244687108527253}}, {{-0.29000000000000004`, 
         1.7435630577101668`}}, {{-0.25, 
         2.284658982845042}}, {{-0.21999999999999975`, 
         2.9990182693140235`}}, {{-0.17999999999999972`, 
         3.6930646320574056`}}, {{-0.14000000000000012`, 
         4.433963310771474}}, {{-0.10999999999999988`, 
         5.095615310146012}}, {{-0.06999999999999984, 
         5.597061723743411}}, {{-0.029999999999999805`, 
         5.931212906194262}}, {{0., 6.020501924075379}}, {{
         0.040000000000000036`, 5.890709608585777}}, {{0.07000000000000028, 
         5.529017512528642}}, {{0.11000000000000032`, 4.988482695811873}}, {{
         0.15000000000000036`, 4.331481902688562}}, {{0.17999999999999972`, 
         3.5654934639018308`}}, {{0.21999999999999975`, 
         2.8869490371788746`}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.528488, 0.470624, 0.701351], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[
                
                NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                  1, -1 + 3^Rational[1, 2]}}, {{
                  0, -1}, {-1, 0.7320508075688772}, {
                  1, 0.7320508075688772}}]]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.528488, 0.470624, 0.701351], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.3500000000000001, 
         0.4794021968650203}}, {{-0.31000000000000005`, 
         0.6831672942920562}}, {{-0.27, 
         0.8887424359920602}}, {{-0.22999999999999998`, 
         1.126487671027421}}, {{-0.19999999999999973`, 
         1.4096356942941293`}}, {{-0.16000000000000014`, 
         1.6462857364283272`}}, {{-0.1200000000000001, 
         1.9069956632145453`}}, {{-0.08999999999999986, 
         2.093264390880403}}, {{-0.04999999999999982, 
         2.235228841900333}}, {{-0.009999999999999787, 
         2.3106008137775444`}}, {{0.020000000000000462`, 
         2.287904369291132}}, {{0.0600000000000005, 2.1967103510207293`}}, {{
         0.09999999999999964, 2.0269085532715088`}}, {{0.1299999999999999, 
         1.8220424621080304`}}, {{0.16999999999999993`, 
         1.5643554882251272`}}, {{0.20999999999999996`, 
         1.3065552308841646`}}, {{0.2400000000000002, 
         1.0674034437202962`}}}]}, {
        Directive[
         PointSize[0.009166666666666668], 
         RGBColor[0.772079, 0.431554, 0.102387], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[
              CircleBox[{0, 0}]], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.009166666666666668], 
                 RGBColor[0.772079, 0.431554, 0.102387], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{-0.31000000000000005`, 
         0.060882280535970515`}}, {{-0.2599999999999998, 
         0.0835886600245929}}, {{-0.22999999999999998`, 
         0.1105845705033749}}, {{-0.18999999999999995`, 
         0.13492945330331535`}}, {{-0.1499999999999999, 
         0.1641421184329995}}, {{-0.10999999999999988`, 
         0.1892040548098744}}, {{-0.08000000000000007, 
         0.2112435108862785}}, {{-0.040000000000000036`, 
         0.22525281652365414`}}, {{-0.009999999999999787, 
         0.23117386734539336`}}, {{0.03000000000000025, 
         0.22881629430547518`}}, {{0.07000000000000028, 
         0.2157212677866711}}, {{0.09999999999999964, 0.197547944343823}}, {{
         0.13999999999999968`, 0.172932441065545}}, {{0.17999999999999972`, 
         0.1434594896330766}}, {{0.20999999999999996`, 
         0.11899585523147231`}}, {{0.25, 0.09096542993409802}}, {{
         0.29000000000000004`, 0.06543150556177278}}}]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"f(\\!\\(\\*OverscriptBox[\\(E\\), \\(_\\)]\\))\"", 14, Bold, 
          StripOnInput -> False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Beta]\"", 14, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, FrameTicks -> {{Automatic, Automatic}, {
        Charting`ScaledTicks[
        "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
         15.954589770191003`, RotateLabel -> 0], 
        Charting`ScaledFrameTicks[{-#& , -#& }]}}, GridLines -> {None, None}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (-#& )[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-0.3700000000000001, 0.29000000000000004`}, {
       0, 15.212093607511541`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.05]}}, Ticks -> {
       Charting`ScaledTicks[
       "Reverse", {-#& , -#& }, "Nice", WorkingPrecision -> 
        15.954589770191003`, RotateLabel -> 0], Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{
      "\"\[Omega]=1.0\"", "\"\[Omega]=5.0\"", "\"\[Omega]=7.0\"", 
       "\"\[Omega]=9.0\"", "\"\[Omega]=11.0\"", "\"\[Omega]=15.0\""}, 
      "PointLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #4}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.528488, 0.470624, 0.701351], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #5}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[
                    CircleBox[{0, 0}], {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.772079, 0.431554, 0.102387], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #6}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.528488, 0.470624, 0.701351]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.009166666666666668`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.772079, 0.431554, 0.102387]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6}], "}"}], 
           ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
                    1, 1 - 3^Rational[1, 2]}}, {{0, 
                    1}, {-1, -0.7320508075688772}, {
                    1, -0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[
                    
                    NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
                    1, -1 + 3^Rational[1, 2]}}, {{
                    0, -1}, {-1, 0.7320508075688772}, {
                    1, 0.7320508075688772}}]]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[
                    CircleBox[{0, 0}]], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               
               RowBox[{
                "True", ",", "True", ",", "True", ",", "True", ",", "True", 
                 ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.987642901526138*^9, 3.989414416702615*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"63d4de89-63ba-4d8a-9a54-56607499062e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ocl"], "Input",
 CellChangeTimes->{{3.9876429111652966`*^9, 3.987642911343775*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"e730ad35-3828-4865-80e1-ead15a08a881"],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{3.9876429116023827`*^9, 3.9894144354600873`*^9},
 CellLabel->
  "Out[308]=",ExpressionUUID->"a8775de3-fba6-4962-90e5-3262d77a4fc4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dKEraveT3x5", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dKEraveT3x6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9554390949604645`*^9, 3.95543910002987*^9}, {
  3.9675960574086337`*^9, 3.967596072880274*^9}, {3.987642906966823*^9, 
  3.9876429226452456`*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"af999bf8-b46e-41da-97d0-f547f73eac2b"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"dKEraveT3x5", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KEraveT3x5", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"KEraveT3x5", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x5", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveT3x5", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dKEraveT3x6", "[", 
      RowBox[{"[", "oc", "]"}], "]"}], "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"KEraveT3x6", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", 
           RowBox[{
            RowBox[{
             RowBox[{"KEraveT3x6", "[", 
              RowBox[{"[", "oc", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "2"], ",", 
         RowBox[{
          FractionBox["2", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}]], 
          FractionBox[
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"KEraveT3x6", "[", 
               RowBox[{"[", "oc", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"KEraveT3x6", "[", 
            RowBox[{"[", "oc", "]"}], "]"}], "]"}], "-", "1"}]}], "}"}]}], 
      "]"}]}], ";"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "ocl"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9537035109226084`*^9, 3.9537035122226133`*^9}, {
  3.953703575834874*^9, 3.953703651432434*^9}, {3.9537036893220663`*^9, 
  3.953703838390976*^9}, {3.9537038986787868`*^9, 3.9537039707203584`*^9}, {
  3.9537041532983465`*^9, 3.9537042367054987`*^9}, {3.9537043217361536`*^9, 
  3.9537043858209724`*^9}, {3.9537044361811647`*^9, 3.9537044583820634`*^9}, {
  3.953704507494935*^9, 3.953704527050059*^9}, {3.9537045809497128`*^9, 
  3.953704628650828*^9}, {3.9537047503413353`*^9, 3.9537047982614765`*^9}, {
  3.9537049723201833`*^9, 3.953704976210611*^9}, {3.9537050088077755`*^9, 
  3.953705275034422*^9}, {3.9554391046882143`*^9, 3.9554392096557612`*^9}, {
  3.967596077548867*^9, 3.967596222452304*^9}, {3.9876429259122047`*^9, 
  3.987643019106209*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"a7c960a2-aabc-4856-847f-cf9b95df0232"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "15"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dKEraveT3x5", "[", 
      RowBox[{"[", "n", "]"}], "]"}], ",", 
     RowBox[{"dKEraveT3x6", "[", 
      RowBox[{"[", "n", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", " ", "Small"}], "}"}]}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "->", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Omega] = 1.5\>\"", ",", "20", ",", "Bold"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\[PartialD] f / \[PartialD] \[Beta]\>\"", ",", "16", ",", 
        "Bold"}], "]"}]}], "}"}]}], ",", 
   RowBox[{"FrameStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Thick"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<3 x 4\>\"", ",", "\"\<4 x 4\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.967597337331975*^9, 3.9675973972939987`*^9}, {
  3.970662574497035*^9, 3.9706625908685055`*^9}, {3.9876430235054903`*^9, 
  3.987643038247204*^9}, {3.9894142830460186`*^9, 3.9894142831727095`*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"fd2a9432-334c-407c-ba70-0d2d8dc2727f"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{{}, {{{}, {}, {
        Hue[0.67, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[{{0.2849999999999999, -6.286767262819492}, {
         0.24499999999999988`, -9.268668808561232}, {
         0.20999999999999996`, -4.957941388127954}, {
         0.16999999999999993`, -4.883891999511128}, {
         0.1299999999999999, -3.5463715577936172`}, {
         0.09499999999999997, -3.669137229504696}, {
         0.06000000000000005, -1.604744960914516}, {
         0.02499999999999991, -0.8648414639196049}, {-0.010000000000000231`, 
         0.2562634200106623}, {-0.050000000000000266`, 
         1.4728818929467251`}, {-0.08499999999999996, 
         2.931635990844967}, {-0.11999999999999966`, 
         3.322106142148213}, {-0.1599999999999997, 
         4.6576648411022195`}, {-0.19499999999999984`, 
         6.214043615490617}, {-0.22999999999999998`, 
         6.675141389821023}, {-0.27, 8.163179250081715}}]}, {
        Hue[0.9060679774997897, 0.6, 0.6], 
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQnZEGAtfsX5Xzhn1nUTqgEdN/6KvGFXsVle+1qhHq
B2y4ri8usL1kn3dE8MtcbYUDATvkWl8HXrDfrF/77ZSkwgEFsPoz9n85H52f
7SR2YIX7wyqRdcftl0WWcSj/kjxwA6ib6/ph+4JLTE9K/oscYACDA/bXLjmV
6DkIHmAAGc+13T5xlWRu61xmqHlr7C2qj13bUfp/f8NMMLD/y6qY/P3uh/0M
YuuANpTsv8W1c3nJ7Ev2DEEgBy3c75+/wFD/43f7BSDrFm/Yv7Zs+7kjp5kc
FoC179wfVbNceGkDq0MAyHnuB/drvLy8lHOvoIMC0Dc75I7u3zQxpPFPtajD
B3AAnNhftNbl4JpnMg5g4wrO7j/Tl2l/30LC4QdY/sL+A2wvlc7pKjkAAHpN
n3c=
         "]]}}, {{
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               DiskBox[{0, 0}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], {{{0.2849999999999999, -6.286767262819492}}, {{
         0.24499999999999988`, -9.268668808561232}}, {{
         0.20999999999999996`, -4.957941388127954}}, {{
         0.16999999999999993`, -4.883891999511128}}, {{
         0.1299999999999999, -3.5463715577936172`}}, {{
         0.09499999999999997, -3.669137229504696}}, {{
         0.06000000000000005, -1.604744960914516}}, {{
         0.02499999999999991, -0.8648414639196049}}, {{-0.010000000000000231`,
          0.2562634200106623}}, {{-0.050000000000000266`, 
         1.4728818929467251`}}, {{-0.08499999999999996, 
         2.931635990844967}}, {{-0.11999999999999966`, 
         3.322106142148213}}, {{-0.1599999999999997, 
         4.6576648411022195`}}, {{-0.19499999999999984`, 
         6.214043615490617}}, {{-0.22999999999999998`, 
         6.675141389821023}}, {{-0.27, 8.163179250081715}}}]}, {
        Directive[
         PointSize[0.012833333333333334`], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        GeometricTransformationBox[
         InsetBox[
          BoxData[
           FormBox[
            StyleBox[
             GraphicsBox[{
               EdgeForm[], 
               PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], 
             GraphicsBoxOptions -> {DefaultBaseStyle -> Directive[
                 PointSize[0.012833333333333334`], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[1.6]]}, StripOnInput -> False], 
            TraditionalForm]], {0., 0.}, Automatic, 
          Offset[7]], CompressedData["
1:eJxTTMoPSmVmYGAQAWJGIGYC4ow0ELhm/6qcN+w7i9IBjZj+Q181rtirqHyv
VY1QP2DDdX1xge0l+7wjgl/maiscCNgh1/o68IL9Zv3ab6ckFQ4ogNWfsf/L
+ej8bCexAyvcH1aJrDtuvyyyjEP5l+SBG0DdXNcP2xdcYnpS8l/kAAMYHLC/
dsmpRM9B8AADyHiu7faJqyRzW+cyQ81bY29RfezajtL/+xtmgoH9X1bF5O93
P+xnEFsHtKFk/y2unctLZl+yZwgCOWjhfv/8BYb6H7/bLwBZt3jD/rVl288d
Oc3ksACsfef+qJrlwksbWB0CQM5zP7hf4+XlpZx7BR0UgL7ZIXd0/6aJIY1/
qkUdPoAD4MT+orUuB9c8k3EAG1dwdv+Zvkz7+xYSDj/A8hf2H2B7qXROV8kB
AIPln3k=
         "]]}}}, {{}, {}}}, {
    DisplayFunction -> Identity, DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, DisplayFunction :> 
     Identity, Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
        FormBox[
         StyleBox[
         "\"\[PartialD] f / \[PartialD] \[Beta]\"", 16, Bold, StripOnInput -> 
          False], TraditionalForm], None}, {
        FormBox[
         StyleBox["\"\[Omega] = 1.5\"", 20, Bold, StripOnInput -> False], 
         TraditionalForm], None}}, FrameStyle -> {{
        Thickness[Large], 
        Thickness[Large]}, {
        Thickness[Large], 
        Thickness[Large]}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
       "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{-0.27, 0.3500000000000001}, {-11.672161041658974`, 
      9.089463320680238}}, PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"3 x 4\"", "\"4 x 4\""}, "PointLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}, {DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 7}, {20, 7}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    InsetBox[
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}, {
                    DefaultBaseStyle -> {"Graphics", {
                    AbsolutePointSize[6]}, 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]]}}], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]], Automatic, 
                    Scaled[1]]}}}, AspectRatio -> Full, ImageSize -> {20, 7}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.032857142857142835`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    DiskBox[{0, 0}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{
                    GraphicsBox[{
                    EdgeForm[], 
                    PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}], ",", 
                    RowBox[{"Offset", "[", "7", "]"}]}], "}"}]}], "}"}]}], 
           ",", 
           RowBox[{"Joined", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"True", ",", "True"}], "}"}]}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.9675973548834796`*^9, 3.967597397686316*^9}, 
   3.9706623211051855`*^9, {3.9706625750060453`*^9, 3.9706625912670546`*^9}, {
   3.987643030652337*^9, 3.9876430386754246`*^9}, 3.989414438176819*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"25832818-4a52-4a3e-b086-98fe2e3603f9"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"394f3d66-622b-454a-af19-29cf3cffe2dd"]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6908b4a2-1c88-473e-97c9-971b35898764"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 159, 3, 28, "Input",ExpressionUUID->"7317d7d6-cdb9-43e9-ba23-3cf44484d2f9"],
Cell[720, 25, 677, 14, 28, "Input",ExpressionUUID->"75f7688f-bbf3-41b2-ba6b-cb2e1c9ef85d"],
Cell[1400, 41, 616, 13, 28, "Input",ExpressionUUID->"61803c7c-0d3b-4ab3-8d0b-fa895db922b6"],
Cell[2019, 56, 415, 10, 28, "Input",ExpressionUUID->"5b272974-4f24-48fb-9a02-97bcc24c3c03"],
Cell[2437, 68, 853, 16, 28, "Input",ExpressionUUID->"1f4e4460-0fbc-4544-945a-a38ca61f32be"],
Cell[3293, 86, 393, 10, 28, "Input",ExpressionUUID->"c9e2559c-4c7b-49c8-8702-a8fd0a9502af"],
Cell[CellGroupData[{
Cell[3711, 100, 2260, 52, 94, "Input",ExpressionUUID->"4f9cc937-5aea-4b62-9701-26612768839b"],
Cell[5974, 154, 22382, 495, 268, "Output",ExpressionUUID->"a719a4cf-a1df-45d1-b93b-20cda97026e3"]
}, Open  ]],
Cell[28371, 652, 329, 10, 10, "Text",ExpressionUUID->"59c19329-dee6-4997-b15f-4993c13c6cec"],
Cell[28703, 664, 1397, 33, 86, "Input",ExpressionUUID->"efa0d0e8-45e2-49da-89c9-9e8c663c8a7b"],
Cell[30103, 699, 633, 16, 46, "Input",ExpressionUUID->"914227c3-9689-4144-b26f-4a70ebb47a6b"],
Cell[30739, 717, 9210, 240, 423, "Input",ExpressionUUID->"f776e2d4-9a0b-4bcd-8cd9-832094771e07"],
Cell[CellGroupData[{
Cell[39974, 961, 2332, 52, 94, "Input",ExpressionUUID->"1aabfcff-839e-486f-bd70-c4a91f063c0f"],
Cell[42309, 1015, 19820, 436, 254, "Output",ExpressionUUID->"16064039-9d69-479f-892c-c335f4aa5479"]
}, Open  ]],
Cell[62144, 1454, 1179, 31, 67, "Input",ExpressionUUID->"1a657fc0-705f-4ef2-8f06-fc1bde745941"],
Cell[63326, 1487, 1729, 40, 48, "Input",ExpressionUUID->"875e7a18-0044-43de-bce6-57310746973e"],
Cell[65058, 1529, 1724, 40, 48, "Input",ExpressionUUID->"ea65bb78-6d6c-4cd9-9a01-5b3690fc3738"],
Cell[66785, 1571, 1171, 32, 48, "Input",ExpressionUUID->"7a120aca-9ff0-419a-998b-c6b96b491adc"],
Cell[67959, 1605, 2367, 62, 105, "Input",ExpressionUUID->"aed806ce-3a5c-4977-b2d8-b1b63361ffe6"],
Cell[70329, 1669, 443, 13, 46, "Input",ExpressionUUID->"5547d561-6dc7-4894-a794-23018c64f3dc"],
Cell[70775, 1684, 403, 11, 48, "Input",ExpressionUUID->"cf1c4ab9-506a-4a60-83dc-a44d00f6035a"],
Cell[71181, 1697, 3013, 82, 165, "Input",ExpressionUUID->"f03e5cfe-4a76-45dd-a935-5fe1d7a79df1"],
Cell[CellGroupData[{
Cell[74219, 1783, 1323, 34, 94, "Input",ExpressionUUID->"7c8fe61c-6c59-423d-9e46-0ff507c4a2a5"],
Cell[75545, 1819, 9005, 203, 254, "Output",ExpressionUUID->"a24b4268-ca4f-45b0-be7a-c60775918d83"]
}, Open  ]],
Cell[84565, 2025, 381, 10, 28, "Input",ExpressionUUID->"b3c9c500-cea0-497c-b1c5-71fe33cb570e"],
Cell[84949, 2037, 1174, 32, 48, "Input",ExpressionUUID->"8a2269e8-4a59-4560-9b85-a075a41a5d28"],
Cell[86126, 2071, 1072, 29, 48, "Input",ExpressionUUID->"b6864308-4c88-4c62-8073-42fe1d2c1957"],
Cell[CellGroupData[{
Cell[87223, 2104, 11339, 289, 466, "Input",ExpressionUUID->"cc14232b-e7a0-448e-9723-f79ee02fadcf"],
Cell[98565, 2395, 21447, 497, 236, "Output",ExpressionUUID->"020569ba-4fd1-4889-8814-7727472caeb7"],
Cell[120015, 2894, 21463, 497, 240, "Output",ExpressionUUID->"cbb79477-1534-4fd7-9c59-fddf8fcfafaa"],
Cell[141481, 3393, 21492, 497, 240, "Output",ExpressionUUID->"e18a50a3-ae13-491f-bd54-2b413a38a0dd"]
}, Open  ]],
Cell[162988, 3893, 329, 10, 10, "Text",ExpressionUUID->"ef91fde0-7e2a-4c15-b7f6-e05571cf6014"],
Cell[163320, 3905, 451, 9, 28, "Input",ExpressionUUID->"1af3b796-0d83-4f22-ac4e-c2f04b5b1926"],
Cell[163774, 3916, 404, 10, 28, "Input",ExpressionUUID->"c0b0f753-6365-4b72-a272-d87682f96ed1"],
Cell[164181, 3928, 360, 8, 28, "Input",ExpressionUUID->"25853fa8-42fc-4122-a63c-2f280b5945a2"],
Cell[164544, 3938, 359, 10, 28, "Input",ExpressionUUID->"6fa0217e-8008-41c6-97b6-23476481b16c"],
Cell[164906, 3950, 413, 8, 28, "Input",ExpressionUUID->"ed4b6857-6eb7-480c-8229-19a4f4803c1b"],
Cell[CellGroupData[{
Cell[165344, 3962, 343, 7, 28, "Input",ExpressionUUID->"39c461fe-ce77-4cc5-aea1-c7bfd63afb97"],
Cell[165690, 3971, 280, 5, 32, "Output",ExpressionUUID->"6d245d59-5b1e-4189-a917-9f7901372bf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166007, 3981, 375, 9, 28, "Input",ExpressionUUID->"010e1a96-2ff6-4611-a5ef-e0cefd748b65"],
Cell[166385, 3992, 300, 5, 32, "Output",ExpressionUUID->"aebbd123-eb16-4b42-bf12-54f54d1f8d4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166722, 4002, 294, 6, 28, "Input",ExpressionUUID->"01206533-05ee-40be-984e-81b0b7892d3d"],
Cell[167019, 4010, 279, 5, 32, "Output",ExpressionUUID->"27da4150-615d-4065-b2cc-91e792086398"]
}, Open  ]],
Cell[167313, 4018, 3519, 85, 55, "Input",ExpressionUUID->"40672f24-a52e-4592-9f3f-cb6bfa28d435"],
Cell[170835, 4105, 221, 5, 28, "Input",ExpressionUUID->"0d0a4d46-ec2b-4ede-ac5b-23434b6b555f"],
Cell[171059, 4112, 3520, 87, 181, "Input",ExpressionUUID->"92e4d216-970e-44ca-b996-bcd4e7850c96"],
Cell[174582, 4201, 3373, 86, 181, "Input",ExpressionUUID->"ef2ac05e-1db8-44fc-b297-40a9d7b88373"],
Cell[CellGroupData[{
Cell[177980, 4291, 2080, 53, 94, "Input",ExpressionUUID->"a86f82f0-e5e8-4147-9783-17ca4950ed4b"],
Cell[180063, 4346, 32216, 742, 257, "Output",ExpressionUUID->"b7c75ee7-b12b-4725-9841-115f297630b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212316, 5093, 1945, 51, 94, "Input",ExpressionUUID->"426a5e0a-6583-4d54-869c-7d2089057664"],
Cell[214264, 5146, 36863, 800, 253, "Output",ExpressionUUID->"63d4de89-63ba-4d8a-9a54-56607499062e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251164, 5951, 180, 3, 28, "Input",ExpressionUUID->"e730ad35-3828-4865-80e1-ead15a08a881"],
Cell[251347, 5956, 180, 3, 32, "Output",ExpressionUUID->"a8775de3-fba6-4962-90e5-3262d77a4fc4"]
}, Open  ]],
Cell[251542, 5962, 686, 19, 67, "Input",ExpressionUUID->"af999bf8-b46e-41da-97d0-f547f73eac2b"],
Cell[252231, 5983, 6379, 166, 266, "Input",ExpressionUUID->"a7c960a2-aabc-4856-847f-cf9b95df0232"],
Cell[CellGroupData[{
Cell[258635, 6153, 1586, 41, 86, "Input",ExpressionUUID->"fd2a9432-334c-407c-ba70-0d2d8dc2727f"],
Cell[260224, 6196, 13854, 312, 260, "Output",ExpressionUUID->"25832818-4a52-4a3e-b086-98fe2e3603f9"]
}, Open  ]],
Cell[274093, 6511, 329, 10, 10, "Text",ExpressionUUID->"394f3d66-622b-454a-af19-29cf3cffe2dd"]
}
]
*)



==> anc/HardCoreBosons_Lx5Ly4N4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    203575,       4372]
NotebookOptionsPosition[    184120,       4134]
NotebookOutlinePosition[    184604,       4152]
CellTagsIndexPosition[    184561,       4149]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->
  "In[105]:=",ExpressionUUID->"7c0e549f-36cb-494e-927e-d4f412d08d62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"2", "D", " ", "OPEN", " ", "BOUNDARY"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lx", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ly", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"numSites", "=", 
     RowBox[{"Lx", "*", "Ly"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"upSpins", "=", "4"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"downSpins", "=", 
     RowBox[{"numSites", "-", "upSpins"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"J", "=", "1.0"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"U", "=", "0.1"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"oneBasisVector", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{"1", ",", 
         RowBox[{"{", "upSpins", "}"}]}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", "downSpins", "}"}]}], "]"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"basis", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Permutations", "[", "oneBasisVector", "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.958004151940631*^9, 3.9580046586187057`*^9, {3.958005108913712*^9, 
   3.958005113406773*^9}, {3.958005216751848*^9, 3.9580052265747576`*^9}, 
   3.958005390692459*^9, 3.9580055669435635`*^9, 3.9580056598051825`*^9, {
   3.9580062400659075`*^9, 3.9580062422831755`*^9}, 3.9580063730193243`*^9, {
   3.9582034981660166`*^9, 3.9582035268379297`*^9}, {3.9582036440771775`*^9, 
   3.958203647301776*^9}, {3.958203802337077*^9, 3.958203802896862*^9}, 
   3.958204037679136*^9, {3.9582041029665923`*^9, 3.95820414879008*^9}, {
   3.9582822958113313`*^9, 3.9582822973179607`*^9}, {3.9583640159645376`*^9, 
   3.9583640234405537`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"3725d0e4-5d72-42fb-83db-69fc450289d4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dim", "=", 
   RowBox[{"Length", "[", "basis", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Hilbert space dimension: \>\"", ",", "dim"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"sites", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "Lx"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "1", ",", "Ly"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"siteIndex", "[", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "y_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], "*", "Ly"}], "+", "y"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nnPairs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"pos", "=", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"neighbors", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x", "<", "Lx"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"neighbors", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "+", "1"}], ",", "y"}], "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"y", "<", "Ly"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"neighbors", ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"y", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pair", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"siteIndex", "[", "pos", "]"}], ",", 
            RowBox[{"siteIndex", "[", "neighbor", "]"}]}], "}"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"nnPairs", ",", "pair"}], "]"}]}], ",", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"nnPairs", ",", "pair"}], "]"}]}], "]"}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"neighbor", ",", "neighbors"}], "}"}]}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "Lx"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "1", ",", "Ly"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of NN pairs: \>\"", ",", 
    RowBox[{"Length", "[", "nnPairs", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", "nnPairs", "]"}], ";"}]}], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"8d343516-019a-49cc-81de-276cf64c842d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Hilbert space dimension: \"\>", "\[InvisibleSpace]", "4845"}],
  SequenceForm["Hilbert space dimension: ", 4845],
  Editable->False]], "Print",
 CellChangeTimes->{{3.958006311555626*^9, 3.9580063365541887`*^9}, 
   3.958006376743772*^9, 3.958203671128313*^9, 3.958203992409911*^9, {
   3.9582040407567277`*^9, 3.9582040687392344`*^9}, 3.9582041531604204`*^9, 
   3.958260332524855*^9, 3.9582700414313736`*^9, 3.9582823127979345`*^9, 
   3.958295893358136*^9, 3.9583535298974476`*^9, 3.9583536746072655`*^9, 
   3.958364047347065*^9, 3.959751398769739*^9, 3.983945586571712*^9, 
   3.9893709449164133`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"113eb4c9-da81-4955-852f-89bdd11b999b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of NN pairs: \"\>", "\[InvisibleSpace]", "31"}],
  SequenceForm["Number of NN pairs: ", 31],
  Editable->False]], "Print",
 CellChangeTimes->{{3.958006311555626*^9, 3.9580063365541887`*^9}, 
   3.958006376743772*^9, 3.958203671128313*^9, 3.958203992409911*^9, {
   3.9582040407567277`*^9, 3.9582040687392344`*^9}, 3.9582041531604204`*^9, 
   3.958260332524855*^9, 3.9582700414313736`*^9, 3.9582823127979345`*^9, 
   3.958295893358136*^9, 3.9583535298974476`*^9, 3.9583536746072655`*^9, 
   3.958364047347065*^9, 3.959751398769739*^9, 3.983945586571712*^9, 
   3.9893709449179363`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e7e83b5b-a4b8-4574-bfad-9d4f2df9ae01"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "17"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"15", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"16", ",", "20"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"17", ",", "18"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "19"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "20"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.958006311555626*^9, 3.9580063365541887`*^9}, 
   3.958006376743772*^9, 3.958203671128313*^9, 3.958203992409911*^9, {
   3.9582040407567277`*^9, 3.9582040687392344`*^9}, 3.9582041531604204`*^9, 
   3.958260332524855*^9, 3.9582700414313736`*^9, 3.9582823127979345`*^9, 
   3.958295893358136*^9, 3.9583535298974476`*^9, 3.9583536746072655`*^9, 
   3.958364047347065*^9, 3.959751398769739*^9, 3.983945586571712*^9, 
   3.9893709449295244`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"63b6b64e-354d-4182-9a7d-c45ffa5de9f8"]
}, Open  ]]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"fbd70358-1515-4ca3-a3de-cb05f5b693bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Hamiltonian", " ", "generation", " ", "in", " ", "site", " ", "basis"}], 
    ",", " ", 
    RowBox[{"sparse", " ", "matrix"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"configIndex", "=", 
    RowBox[{"AssociationThread", "[", 
     RowBox[{"basis", "->", 
      RowBox[{"Range", "[", "dim", "]"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.988250315918657*^9, {3.988250760038192*^9, 3.988250783317284*^9}, {
   3.989370782133771*^9, 3.989370827311473*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"644cddd0-e515-4239-891e-98627746e71e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ke", "=", 
   RowBox[{
    RowBox[{"Reap", "[", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"stateVec", "=", 
         RowBox[{"basis", "[", 
          RowBox[{"[", "state", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i1", ",", "i2"}], "}"}], "=", "pair"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"stateVec", "[", 
               RowBox[{"[", "i1", "]"}], "]"}], "!=", 
              RowBox[{"stateVec", "[", 
               RowBox[{"[", "i2", "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"flipped", "=", "stateVec"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"flipped", "[", 
                RowBox[{"[", 
                 RowBox[{"{", 
                  RowBox[{"i1", ",", "i2"}], "}"}], "]"}], "]"}], "=", 
               RowBox[{"flipped", "[", 
                RowBox[{"[", 
                 RowBox[{"{", 
                  RowBox[{"i2", ",", "i1"}], "}"}], "]"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"target", "=", 
               RowBox[{"Lookup", "[", 
                RowBox[{"configIndex", ",", 
                 RowBox[{"Key", "[", "flipped", "]"}], ",", "None"}], "]"}]}],
               ";", "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"target", "=!=", "None"}], ",", 
                RowBox[{"Sow", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"state", ",", "target"}], "}"}], "->", 
                  RowBox[{"-", "J"}]}], "]"}]}], "]"}], ";"}]}], "]"}], ";"}],
           ",", 
          RowBox[{"{", 
           RowBox[{"pair", ",", "nnPairs"}], "}"}]}], "]"}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"state", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.9882503415064135`*^9, {3.9882504156486073`*^9, 3.9882504519550223`*^9}, 
   3.9893708329405117`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"a9b88ffc-db49-4241-98ca-483903ad0ff1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pe", "=", 
   RowBox[{
    RowBox[{"Reap", "[", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"stateVec", "=", 
         RowBox[{"basis", "[", 
          RowBox[{"[", "state", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"diagSum", "=", "0."}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"i1", ",", "i2"}], "}"}], "=", "pair"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"stateVec", "[", 
                RowBox[{"[", "i1", "]"}], "]"}], "==", "1"}], "&&", 
              RowBox[{
               RowBox[{"stateVec", "[", 
                RowBox[{"[", "i2", "]"}], "]"}], "==", "1"}]}], ",", 
             RowBox[{"diagSum", "+=", "U"}]}], "]"}], ";"}], ",", 
          RowBox[{"{", 
           RowBox[{"pair", ",", "nnPairs"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"diagSum", "!=", "0."}], ",", 
          RowBox[{"Sow", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"state", ",", "state"}], "}"}], "->", "diagSum"}], 
           "]"}]}], "]"}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"state", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.988250359366891*^9, 3.988250359366891*^9}, 
   3.988250410387072*^9, 3.9882504773350697`*^9, 3.989370837251857*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"766aba2e-0a08-4a68-9889-eb5b92ae514d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KE", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"ke", ",", 
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"pe", ",", 
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.98825037362033*^9, 3.9882503909796267`*^9}, {
  3.988250465464654*^9, 3.9882504856411705`*^9}, {3.9893708708568363`*^9, 
  3.989370875999172*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d483439f-3ba2-4987-8a75-e6c71b63fb04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"KE", "+", "PE"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9882504985797644`*^9, 3.9882505102449207`*^9}, {
  3.9893709510824175`*^9, 3.98937095378073*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"d7f317ec-33a6-42a2-982e-b06cb4dbac17"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"b68d713d-9e46-4648-b159-2f9797447032"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{"Eigenvalues", "[", "H", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"eeSort", "=", 
   RowBox[{"Sort", "[", "ee", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.958004620642877*^9, 3.95800464358119*^9}, {
   3.9582603554464483`*^9, 3.9582603556113653`*^9}, 3.9839457099051194`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"5e0f6ee6-dc74-4bea-be25-d2f7278d5896"],

Cell[BoxData[
 TemplateBox[{
  "Eigenvalues", "arh", 
   "\"Because finding \\!\\(\\*RowBox[{\\\"4845\\\"}]\\) out of the \
\\!\\(\\*RowBox[{\\\"4845\\\"}]\\) eigenvalues and/or eigenvectors is likely \
to be faster with dense matrix methods, the sparse input matrix will be \
converted. If fewer eigenvalues and/or eigenvectors would be sufficient, \
consider restricting this number using the second argument to \
\\!\\(\\*RowBox[{\\\"Eigenvalues\\\"}]\\).\"", 2, 24, 1, 31941979019972448757,
    "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.989370978999771*^9},
 CellLabel->
  "During evaluation of \
In[24]:=",ExpressionUUID->"1cdc7e93-837e-4fae-9a6d-788519035987"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{"eeSort", ",", "100", ",", 
   RowBox[{"ChartLabels", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<Energy Density\>\"", ",", "\"\<Number of States\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotLabel", "->", "\"\<Energy Density Histogram\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.958004381234969*^9, 3.9580043822410173`*^9}, {
  3.958004547089549*^9, 3.95800461847598*^9}, {3.958005419674509*^9, 
  3.9580054279815145`*^9}, {3.9580064494046874`*^9, 3.95800645338715*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b7afc370-ca53-4225-9ed8-4f659cac3699"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
    Opacity[0.]], {}, 
    {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
     Opacity[0.]], RectangleBox[{-11.2, 0}, {-11., 1.},
      RoundingRadius->0], RectangleBox[{-10.4, 0}, {-10.2, 1.},
      RoundingRadius->0], RectangleBox[{-10.2, 0}, {-10., 1.},
      RoundingRadius->0], RectangleBox[{-9.8, 0}, {-9.6, 1.},
      RoundingRadius->0], RectangleBox[{-9.6, 0}, {-9.4, 1.},
      RoundingRadius->0], RectangleBox[{-9.4, 0}, {-9.2, 2.},
      RoundingRadius->0], RectangleBox[{-9.2, 0}, {-9., 3.},
      RoundingRadius->0], RectangleBox[{-9., 0}, {-8.8, 2.},
      RoundingRadius->0], RectangleBox[{-8.8, 0}, {-8.6, 3.},
      RoundingRadius->0], RectangleBox[{-8.6, 0}, {-8.4, 2.},
      RoundingRadius->0], RectangleBox[{-8.4, 0}, {-8.2, 4.},
      RoundingRadius->0], RectangleBox[{-8.2, 0}, {-8., 6.},
      RoundingRadius->0], RectangleBox[{-8., 0}, {-7.8, 8.},
      RoundingRadius->0], RectangleBox[{-7.8, 0}, {-7.6, 7.},
      RoundingRadius->0], RectangleBox[{-7.6, 0}, {-7.4, 4.},
      RoundingRadius->0], RectangleBox[{-7.4, 0}, {-7.2, 8.},
      RoundingRadius->0], RectangleBox[{-7.2, 0}, {-7., 9.},
      RoundingRadius->0], RectangleBox[{-7., 0}, {-6.8, 13.},
      RoundingRadius->0], RectangleBox[{-6.8, 0}, {-6.6, 18.},
      RoundingRadius->0], RectangleBox[{-6.6, 0}, {-6.4, 14.},
      RoundingRadius->0], RectangleBox[{-6.4, 0}, {-6.2, 15.},
      RoundingRadius->0], RectangleBox[{-6.2, 0}, {-6., 20.},
      RoundingRadius->0], RectangleBox[{-6., 0}, {-5.8, 23.},
      RoundingRadius->0], RectangleBox[{-5.8, 0}, {-5.6, 27.},
      RoundingRadius->0], RectangleBox[{-5.6, 0}, {-5.4, 27.},
      RoundingRadius->0], RectangleBox[{-5.4, 0}, {-5.2, 30.},
      RoundingRadius->0], RectangleBox[{-5.2, 0}, {-5., 32.},
      RoundingRadius->0], RectangleBox[{-5., 0}, {-4.8, 40.},
      RoundingRadius->0], RectangleBox[{-4.8, 0}, {-4.6, 40.},
      RoundingRadius->0], RectangleBox[{-4.6, 0}, {-4.4, 44.},
      RoundingRadius->0], RectangleBox[{-4.4, 0}, {-4.2, 48.},
      RoundingRadius->0], RectangleBox[{-4.2, 0}, {-4., 52.},
      RoundingRadius->0], RectangleBox[{-4., 0}, {-3.8, 56.},
      RoundingRadius->0], RectangleBox[{-3.8, 0}, {-3.6, 61.},
      RoundingRadius->0], RectangleBox[{-3.6, 0}, {-3.4, 68.},
      RoundingRadius->0], RectangleBox[{-3.4, 0}, {-3.2, 67.},
      RoundingRadius->0], RectangleBox[{-3.2, 0}, {-3., 74.},
      RoundingRadius->0], RectangleBox[{-3., 0}, {-2.8, 77.},
      RoundingRadius->0], RectangleBox[{-2.8, 0}, {-2.6, 85.},
      RoundingRadius->0], RectangleBox[{-2.6, 0}, {-2.4, 85.},
      RoundingRadius->0], RectangleBox[{-2.4, 0}, {-2.2, 85.},
      RoundingRadius->0], RectangleBox[{-2.2, 0}, {-2., 100.},
      RoundingRadius->0], RectangleBox[{-2., 0}, {-1.8, 94.},
      RoundingRadius->0], RectangleBox[{-1.8, 0}, {-1.6, 106.},
      RoundingRadius->0], RectangleBox[{-1.6, 0}, {-1.4, 102.},
      RoundingRadius->0], RectangleBox[{-1.4, 0}, {-1.2, 103.},
      RoundingRadius->0], RectangleBox[{-1.2, 0}, {-1., 108.},
      RoundingRadius->0], RectangleBox[{-1., 0}, {-0.8, 125.},
      RoundingRadius->0], RectangleBox[{-0.8, 0}, {-0.6, 110.},
      RoundingRadius->0], RectangleBox[{-0.6, 0}, {-0.4, 113.},
      RoundingRadius->0], RectangleBox[{-0.4, 0}, {-0.2, 109.},
      RoundingRadius->0], RectangleBox[{-0.2, 0}, {0., 109.},
      RoundingRadius->0], RectangleBox[{0., 0}, {0.2, 149.},
      RoundingRadius->0], RectangleBox[{0.2, 0}, {0.4, 116.},
      RoundingRadius->0], RectangleBox[{0.4, 0}, {0.6, 105.},
      RoundingRadius->0], RectangleBox[{0.6, 0}, {0.8, 115.},
      RoundingRadius->0], RectangleBox[{0.8, 0}, {1., 112.},
      RoundingRadius->0], RectangleBox[{1., 0}, {1.2, 123.},
      RoundingRadius->0], RectangleBox[{1.2, 0}, {1.4, 112.},
      RoundingRadius->0], RectangleBox[{1.4, 0}, {1.6, 100.},
      RoundingRadius->0], RectangleBox[{1.6, 0}, {1.8, 107.},
      RoundingRadius->0], RectangleBox[{1.8, 0}, {2., 103.},
      RoundingRadius->0], RectangleBox[{2., 0}, {2.2, 98.},
      RoundingRadius->0], RectangleBox[{2.2, 0}, {2.4, 98.},
      RoundingRadius->0], RectangleBox[{2.4, 0}, {2.6, 87.},
      RoundingRadius->0], RectangleBox[{2.6, 0}, {2.8, 88.},
      RoundingRadius->0], RectangleBox[{2.8, 0}, {3., 84.},
      RoundingRadius->0], RectangleBox[{3., 0}, {3.2, 77.},
      RoundingRadius->0], RectangleBox[{3.2, 0}, {3.4, 69.},
      RoundingRadius->0], RectangleBox[{3.4, 0}, {3.6, 75.},
      RoundingRadius->0], RectangleBox[{3.6, 0}, {3.8, 65.},
      RoundingRadius->0], RectangleBox[{3.8, 0}, {4., 61.},
      RoundingRadius->0], RectangleBox[{4., 0}, {4.2, 56.},
      RoundingRadius->0], RectangleBox[{4.2, 0}, {4.4, 52.},
      RoundingRadius->0], RectangleBox[{4.4, 0}, {4.6, 49.},
      RoundingRadius->0], RectangleBox[{4.6, 0}, {4.8, 44.},
      RoundingRadius->0], RectangleBox[{4.8, 0}, {5., 40.},
      RoundingRadius->0], RectangleBox[{5., 0}, {5.2, 38.},
      RoundingRadius->0], RectangleBox[{5.2, 0}, {5.4, 35.},
      RoundingRadius->0], RectangleBox[{5.4, 0}, {5.6, 29.},
      RoundingRadius->0], RectangleBox[{5.6, 0}, {5.8, 29.},
      RoundingRadius->0], RectangleBox[{5.8, 0}, {6., 25.},
      RoundingRadius->0], RectangleBox[{6., 0}, {6.2, 21.},
      RoundingRadius->0], RectangleBox[{6.2, 0}, {6.4, 21.},
      RoundingRadius->0], RectangleBox[{6.4, 0}, {6.6, 12.},
      RoundingRadius->0], RectangleBox[{6.6, 0}, {6.8, 18.},
      RoundingRadius->0], RectangleBox[{6.8, 0}, {7., 13.},
      RoundingRadius->0], RectangleBox[{7., 0}, {7.2, 14.},
      RoundingRadius->0], RectangleBox[{7.2, 0}, {7.4, 9.},
      RoundingRadius->0], RectangleBox[{7.4, 0}, {7.6, 9.},
      RoundingRadius->0], RectangleBox[{7.6, 0}, {7.8, 6.},
      RoundingRadius->0], RectangleBox[{7.8, 0}, {8., 5.},
      RoundingRadius->0], RectangleBox[{8., 0}, {8.2, 7.},
      RoundingRadius->0], RectangleBox[{8.2, 0}, {8.4, 7.},
      RoundingRadius->0], RectangleBox[{8.4, 0}, {8.6, 3.},
      RoundingRadius->0], RectangleBox[{8.6, 0}, {8.8, 1.},
      RoundingRadius->0], RectangleBox[{8.8, 0}, {9., 4.},
      RoundingRadius->0], RectangleBox[{9., 0}, {9.2, 1.},
      RoundingRadius->0], RectangleBox[{9.2, 0}, {9.4, 5.},
      RoundingRadius->0], RectangleBox[{9.6, 0}, {9.8, 1.},
      RoundingRadius->0], RectangleBox[{9.8, 0}, {10., 1.},
      RoundingRadius->0], RectangleBox[{10., 0}, {10.2, 1.},
      RoundingRadius->0], RectangleBox[{10.4, 0}, {10.6, 1.},
      RoundingRadius->0], RectangleBox[{11.2, 0}, {11.4, 1.},
      RoundingRadius->
       0]}, {}, {}}, {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, 
    InsetBox["\<\"Energy Density\"\>", 
     Offset[{0, -6}, {0.10000000000000053, 149.}], ImageScaled[{0.5, 1}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-11.652, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotLabel->FormBox["\"Energy Density Histogram\"", TraditionalForm],
  PlotRange->{{-11.2, 11.4}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.958261019346126*^9, 3.9582752433160725`*^9, 3.958364233161455*^9, 
   3.9583643596196957`*^9, {3.9839457492661304`*^9, 3.9839457792882843`*^9}, 
   3.9893709916003556`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"ba4b75c4-6a5c-45a1-a58f-43feede3b87b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "=", 
   RowBox[{"Eigenvectors", "[", "H", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.958246680214507*^9, 3.958246702395157*^9}, {
   3.958260427468999*^9, 3.9582604282803297`*^9}, 3.983945853019041*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"bda94b38-c60d-49c4-9ce3-51079ecf076c"],

Cell[BoxData[
 TemplateBox[{
  "Eigenvectors", "arh", 
   "\"Because finding \\!\\(\\*RowBox[{\\\"4845\\\"}]\\) out of the \
\\!\\(\\*RowBox[{\\\"4845\\\"}]\\) eigenvalues and/or eigenvectors is likely \
to be faster with dense matrix methods, the sparse input matrix will be \
converted. If fewer eigenvalues and/or eigenvectors would be sufficient, \
consider restricting this number using the second argument to \
\\!\\(\\*RowBox[{\\\"Eigenvectors\\\"}]\\).\"", 2, 27, 2, 
   31941979019972448757, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9893709997692556`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"3e286828-4486-4b72-b464-e5163032e1f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeOrdering", "=", 
   RowBox[{"Ordering", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954221491823718*^9, 3.954221492418556*^9}, {
   3.9582485069236774`*^9, 3.9582485109831*^9}, 3.9583642505337396`*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"65ee03a4-3fce-4779-947f-d60d3bafe8a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evSort", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ev", "[", 
      RowBox[{"[", 
       RowBox[{"eeOrdering", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8900537610761614`*^9, 3.8900537810437813`*^9}, {
  3.901707772775873*^9, 3.9017077843557277`*^9}, {3.917918697022018*^9, 
  3.9179187106854258`*^9}, {3.9534655939138002`*^9, 3.9534655978279953`*^9}, {
  3.9536028035017824`*^9, 3.953602810405628*^9}, {3.9542093730216684`*^9, 
  3.954209406671541*^9}, {3.954221481542396*^9, 3.954221483105055*^9}, {
  3.958248514471116*^9, 3.958248528184614*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"9bc27e15-8fd8-4d58-843d-b3abe2b68d2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Occupation", " ", "Number"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"targetSite", "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"targetIndex", "=", 
     RowBox[{"siteIndex", "[", "targetSite", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"ocO", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"basis", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "targetIndex"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.9580043860598984`*^9, {3.958004427725213*^9, 3.958004485320642*^9}, {
   3.958353553507346*^9, 3.958353582397708*^9}, {3.9583536611779704`*^9, 
   3.9583536615560493`*^9}, 3.958364192731652*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"ac7f1543-b1b7-441e-847f-40bc7c741b0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ocOlist", "=", 
   RowBox[{
    RowBox[{"Conjugate", "[", "evSort", "]"}], ".", "ocO", ".", 
    RowBox[{"Transpose", "[", "evSort", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9583537223183136`*^9, 3.958353727818274*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a53d8c91-c023-4cda-8545-e16f16ca9828"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KElist", "=", 
   RowBox[{
    RowBox[{"Conjugate", "[", "evSort", "]"}], ".", "KE", ".", 
    RowBox[{"Transpose", "[", "evSort", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9582778392364264`*^9, 3.9582778567692933`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"fcc88d5d-4ac0-4311-b42b-8868b45f0a68"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"8c0ce131-3312-4c5f-950c-0a65f8e4a133"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Picking", " ", "out", " ", "eigenstates", " ", "within", " ", "a", " ", 
   "small", " ", "window", " ", "of", " ", "d\[Omega]", " ", "centered", " ", 
   "at", " ", "\[Omega]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.989371079478388*^9, 
  3.9893711266766996`*^9}},ExpressionUUID->"818a4584-0fa1-4845-93ca-\
b58306fba658"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Print", "[", "oc", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]", "=", 
      RowBox[{"oc", "*", "0.2"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "Change", " ", "range", " ", "of", " ", "\[Omega]", " ", "and", " ", 
       "step", " ", "size", " ", "depending", " ", "on", " ", "the", " ", 
       "number", " ", "of", " ", "steps", " ", "oc"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "\[Omega]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"d\[Omega]", "=", "0.025"}], ";", "\[IndentingNewLine]", 
     RowBox[{"eeEblist", "=", 
      RowBox[{
       RowBox[{"Reap", "[", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ";", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"eeSort", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                   RowBox[{"eeSort", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "-", 
                 "\[Omega]"}], "]"}], ">", "d\[Omega]"}], ",", 
              RowBox[{"j", "++"}]}], "]"}], ";", 
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"eeSort", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                   RowBox[{"eeSort", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "-", 
                 "\[Omega]"}], "]"}], "<", "d\[Omega]"}], " ", ",", 
              RowBox[{
               RowBox[{"Sow", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"eeSort", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], ",", 
                  RowBox[{"eeSort", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"eeSort", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"eeSort", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}], "/", "2."}], ",", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"eeSort", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"eeSort", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], ")"}], ",", "i", ",", 
                  "j"}], "}"}], "]"}], ";", 
               RowBox[{"j", "++"}]}]}], "]"}], ";"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"filename", "=", 
      RowBox[{
       RowBox[{
       "StringTemplate", "[", 
        "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly4N4\\\\eeEblist_f(S(Eb))_\
omega`1`_domega0025.wdx\>\"", "]"}], "[", "\[Omega]", "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"Store", " ", "in", " ", "a", " ", "folder"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Export", "[", 
      RowBox[{"filename", ",", "eeEblist"}], "]"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.901715204706787*^9, 3.9017153729903536`*^9}, {
   3.9017154032973223`*^9, 3.901715424119261*^9}, 3.90171551492763*^9, {
   3.9017156066700683`*^9, 3.9017156423359804`*^9}, {3.9017156788029127`*^9, 
   3.9017156875244474`*^9}, {3.9017163503458085`*^9, 
   3.9017165001208735`*^9}, {3.9017165559984407`*^9, 3.90171659241547*^9}, {
   3.901716646473811*^9, 3.9017166520690193`*^9}, {3.901716700609866*^9, 
   3.9017168212058315`*^9}, {3.90171687864824*^9, 3.9017170152684584`*^9}, {
   3.9017171509276466`*^9, 3.9017171531326723`*^9}, {3.9017172042649755`*^9, 
   3.9017172451777053`*^9}, {3.9017173085004196`*^9, 3.901717336296342*^9}, {
   3.90171736657561*^9, 3.9017174250041547`*^9}, {3.901717520312146*^9, 
   3.9017175262596073`*^9}, {3.9017175749974604`*^9, 
   3.9017176059918146`*^9}, {3.9017176567642546`*^9, 3.901717656998645*^9}, {
   3.9017177373000154`*^9, 3.9017177377687736`*^9}, {3.9109376328223886`*^9, 
   3.910937647710758*^9}, {3.91093911270328*^9, 3.9109391433879147`*^9}, {
   3.9110248295333705`*^9, 3.9110248732536216`*^9}, {3.9110255854737835`*^9, 
   3.9110255976753035`*^9}, {3.9131575040125484`*^9, 3.913157529002671*^9}, {
   3.913157756886524*^9, 3.9131577683734922`*^9}, {3.9131578461717405`*^9, 
   3.913157871212492*^9}, {3.913157912248951*^9, 3.91315796457491*^9}, 
   3.9131581384804816`*^9, {3.9131581734521136`*^9, 3.913158204325111*^9}, {
   3.9131582499277306`*^9, 3.9131583213757277`*^9}, {3.9131584038652186`*^9, 
   3.9131584378243775`*^9}, {3.9131585025081816`*^9, 3.913158502682291*^9}, {
   3.9131588436670384`*^9, 3.9131588958632965`*^9}, {3.9132501611329145`*^9, 
   3.9132501762054677`*^9}, {3.9136358323133507`*^9, 
   3.9136358327556143`*^9}, {3.9136389001337876`*^9, 
   3.9136389743171945`*^9}, {3.913639026106453*^9, 3.9136390315208006`*^9}, {
   3.9136390929488835`*^9, 3.9136391390888844`*^9}, {3.913681430634361*^9, 
   3.9136814481542225`*^9}, 3.913681775837742*^9, {3.9136819277808437`*^9, 
   3.913681930145727*^9}, 3.913682024305035*^9, 3.91380608694347*^9, 
   3.913806209504317*^9, {3.9138063063844023`*^9, 3.9138063080336494`*^9}, 
   3.9138063686164875`*^9, {3.913806574969347*^9, 3.913806575892544*^9}, {
   3.913806663231732*^9, 3.9138066774399967`*^9}, {3.913807092983286*^9, 
   3.9138070957941065`*^9}, 3.9138073005446587`*^9, {3.91380889213099*^9, 
   3.9138088931288595`*^9}, {3.9138090608196115`*^9, 3.9138090724560356`*^9}, 
   3.9138091740852747`*^9, {3.913809340268012*^9, 3.913809429673368*^9}, {
   3.913809537617008*^9, 3.9138096491482754`*^9}, {3.913812523037511*^9, 
   3.913812564722705*^9}, 3.9138125977311573`*^9, {3.913812659318944*^9, 
   3.913812727119282*^9}, 3.9138127885920753`*^9, {3.9138133448391495`*^9, 
   3.9138133449489174`*^9}, {3.9138137422554893`*^9, 3.9138137440660563`*^9}, 
   3.913814183510761*^9, {3.9138479732887907`*^9, 3.913847976354892*^9}, {
   3.913849209174718*^9, 3.913849223723161*^9}, 3.9138534352552824`*^9, {
   3.913867264225631*^9, 3.9138672688163953`*^9}, {3.913870885569556*^9, 
   3.9138708888683467`*^9}, 3.9142147703078976`*^9, 3.9142225543615093`*^9, 
   3.914223226765566*^9, {3.9142242370457344`*^9, 3.9142242420327034`*^9}, {
   3.9142256457242002`*^9, 3.914225650523327*^9}, 3.9142276088362207`*^9, 
   3.9142985280325336`*^9, {3.9142987113163943`*^9, 3.914298851727042*^9}, {
   3.9143001916081944`*^9, 3.914300269859642*^9}, {3.9143133057201457`*^9, 
   3.914313331837137*^9}, {3.9146526001240473`*^9, 3.9146526043746743`*^9}, {
   3.914652703767603*^9, 3.9146527096589904`*^9}, {3.914652788077436*^9, 
   3.914652790195405*^9}, 3.91465408263822*^9, {3.91465425635472*^9, 
   3.9146542680376806`*^9}, 3.914654884285036*^9, 3.9179242951193886`*^9, 
   3.9179254460598335`*^9, {3.917926227183917*^9, 3.917926240923725*^9}, 
   3.9179263183594923`*^9, {3.917927316870076*^9, 3.917927322556719*^9}, {
   3.9179280025767155`*^9, 3.9179280026865125`*^9}, {3.917932454170498*^9, 
   3.9179324802109356`*^9}, {3.9179393236777415`*^9, 
   3.9179393436748543`*^9}, {3.917939754680348*^9, 3.9179397605563173`*^9}, {
   3.9179398367773805`*^9, 3.9179398384223084`*^9}, 3.91794032014648*^9, {
   3.917941185520915*^9, 3.9179411917857175`*^9}, {3.9179413012770367`*^9, 
   3.917941302643552*^9}, 3.9179415295059304`*^9, 3.9179419504108887`*^9, {
   3.917942310410277*^9, 3.917942326228967*^9}, 3.917942939285363*^9, {
   3.9179435725590906`*^9, 3.917943585020085*^9}, {3.917944231763702*^9, 
   3.917944244415347*^9}, {3.9179481386432533`*^9, 3.9179481671614513`*^9}, {
   3.917950742243765*^9, 3.917950756875954*^9}, {3.917954855969741*^9, 
   3.9179549378616934`*^9}, {3.918004839882752*^9, 3.9180048453849106`*^9}, {
   3.918011410203605*^9, 3.9180114201355505`*^9}, 3.918011482467614*^9, {
   3.91801440578876*^9, 3.9180144322767076`*^9}, {3.9181181735946145`*^9, 
   3.9181182815453634`*^9}, 3.918139286180654*^9, {3.918203874347584*^9, 
   3.9182038778445067`*^9}, {3.918266205775564*^9, 3.9182662131828737`*^9}, {
   3.918268178069663*^9, 3.9182681796345706`*^9}, {3.9182764918390775`*^9, 
   3.918276500500983*^9}, 3.9182787283850107`*^9, 3.919233325139193*^9, {
   3.919243784468746*^9, 3.919243787540783*^9}, 3.919244903858489*^9, 
   3.919246574171431*^9, {3.9192477290910378`*^9, 3.9192477292791133`*^9}, 
   3.9192490842941847`*^9, {3.919250835826181*^9, 3.91925083665794*^9}, 
   3.919252091321312*^9, {3.91948598155534*^9, 3.919485982025096*^9}, {
   3.9208797019052324`*^9, 3.9208797110479937`*^9}, {3.9208802788643064`*^9, 
   3.920880280964941*^9}, {3.922003989441448*^9, 3.92200399135639*^9}, {
   3.950438718338213*^9, 3.9504387371841416`*^9}, {3.950438799187098*^9, 
   3.950438821766016*^9}, {3.9505258298009768`*^9, 3.9505258341143513`*^9}, 
   3.9505778390264974`*^9, {3.950658060610673*^9, 3.950658062749585*^9}, 
   3.950676777472314*^9, {3.9506907840795326`*^9, 3.9506907862825885`*^9}, {
   3.950691035923746*^9, 3.9506910471479483`*^9}, {3.950740598509344*^9, 
   3.950740602430503*^9}, {3.9507428401047335`*^9, 3.9507428423209543`*^9}, {
   3.9507454471811314`*^9, 3.950745454671785*^9}, {3.950751580947688*^9, 
   3.9507515888879037`*^9}, {3.9507680096684685`*^9, 3.950768055612397*^9}, {
   3.9507681444713707`*^9, 3.9507681658744793`*^9}, {3.9507683643111076`*^9, 
   3.9507684327062764`*^9}, 3.950775952693344*^9, {3.950783975525206*^9, 
   3.9507839816605334`*^9}, {3.9507840708302865`*^9, 
   3.9507840806808605`*^9}, {3.9509076492698727`*^9, 
   3.9509076955307674`*^9}, {3.950921746713925*^9, 3.950921749013674*^9}, {
   3.951450758052683*^9, 3.951450778871669*^9}, {3.9514508334638243`*^9, 
   3.951450838722144*^9}, {3.9517019859801645`*^9, 3.9517020076723228`*^9}, {
   3.9517020774751034`*^9, 3.9517020856092443`*^9}, {3.9518002588628263`*^9, 
   3.951800284837678*^9}, {3.953180861749751*^9, 3.953180868719956*^9}, {
   3.953181181865564*^9, 3.9531811998793993`*^9}, {3.953181230575906*^9, 
   3.9531812388274384`*^9}, {3.953181283586077*^9, 3.9531813365377107`*^9}, {
   3.953190094959819*^9, 3.9531901078902864`*^9}, 3.9531901996146116`*^9, {
   3.953190280233775*^9, 3.9531903077392693`*^9}, 3.9531942099869623`*^9, {
   3.9531991514508066`*^9, 3.953199166212295*^9}, {3.9532092269162893`*^9, 
   3.953209234024666*^9}, {3.95324707523915*^9, 3.9532470803718596`*^9}, 
   3.953289429251627*^9, {3.9532895641834035`*^9, 3.953289576857376*^9}, {
   3.9532899844757853`*^9, 3.953289987586831*^9}, 3.953291765597528*^9, 
   3.953292238598448*^9, {3.9533882592714205`*^9, 3.9533882829314327`*^9}, {
   3.953465857061883*^9, 3.953465867263186*^9}, {3.9534659777349052`*^9, 
   3.953466005692682*^9}, {3.9535125123927927`*^9, 3.9535125281328716`*^9}, {
   3.953512611871004*^9, 3.953512685352865*^9}, {3.9535242259951925`*^9, 
   3.9535242291514874`*^9}, {3.9582884470846944`*^9, 3.958288525589734*^9}, 
   3.958296203485305*^9, {3.9594179376589484`*^9, 3.959417987921342*^9}, {
   3.9594180877114477`*^9, 3.9594180894912453`*^9}, 3.959418147095997*^9, {
   3.959418402670686*^9, 3.9594184083137703`*^9}, {3.9594591517588177`*^9, 
   3.9594591645837965`*^9}, {3.9594897742897835`*^9, 
   3.9594897792428656`*^9}, {3.95949002540486*^9, 3.9594900397550364`*^9}, {
   3.959490105684499*^9, 3.9594901062073345`*^9}, {3.9595692727313466`*^9, 
   3.959569292516509*^9}, {3.959600768271161*^9, 3.959600798753971*^9}, {
   3.959675874047408*^9, 3.9596758850888443`*^9}, {3.9596759260863905`*^9, 
   3.9596759314104905`*^9}, {3.967261548343783*^9, 3.96726154903616*^9}, {
   3.9672619166481476`*^9, 3.967261917140126*^9}, {3.9672619840407248`*^9, 
   3.967262000025015*^9}, 3.9675127111240425`*^9, {3.967513035402956*^9, 
   3.9675130957995663`*^9}, {3.9840039702860985`*^9, 3.984003976315131*^9}, {
   3.9840045842581244`*^9, 3.984004584715996*^9}, 3.986626343034436*^9, {
   3.986626399962614*^9, 3.9866264335011616`*^9}, {3.9866870098748198`*^9, 
   3.986687011032831*^9}, {3.9867160084440255`*^9, 3.986716079340722*^9}, {
   3.986717225857487*^9, 3.9867172271430435`*^9}, {3.986717577813295*^9, 
   3.9867176120108547`*^9}, {3.9867705977861395`*^9, 
   3.9867706271147223`*^9}, {3.986780991538291*^9, 3.986781041907883*^9}, {
   3.9867820241972075`*^9, 3.9867820315306425`*^9}, {3.986782343776518*^9, 
   3.9867823444249687`*^9}, {3.986787678387846*^9, 3.986787736217439*^9}, {
   3.9867878313498054`*^9, 3.986787831865691*^9}, {3.986791475173025*^9, 
   3.9867914752864246`*^9}, {3.9868112786976013`*^9, 3.986811278856646*^9}, {
   3.9868716274295025`*^9, 3.986871628646908*^9}, {3.988233957241536*^9, 
   3.9882339983574934`*^9}, {3.98825879483117*^9, 3.988258810593981*^9}, {
   3.988260852790106*^9, 3.9882608793205433`*^9}, {3.988273011067664*^9, 
   3.988273030635005*^9}, 3.9883254695174*^9, {3.9883541174415293`*^9, 
   3.9883541186267385`*^9}, {3.9884451921552258`*^9, 
   3.9884452103166637`*^9}, {3.989371183101153*^9, 3.989371204079542*^9}, {
   3.9893712811071644`*^9, 3.9893712896653323`*^9}, 3.9893713227964377`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"b4e58975-87a5-458b-b2d2-f31e3436d141"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.98937133404747*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"753bcf9d-121c-434b-a228-5d2c752c72f1"],

Cell[BoxData["0.2`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371334051481*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"45b87717-3ae6-405e-bb7c-0d5b4bcef530"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"4846\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"11.197136772042185`\\\"}], \\\",\\\", RowBox[{\
\\\"-\\\", \\\"10.250768173507401`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"10.002904497666787`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.730216713706522`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.535922342788595`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.243261873256401`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.220119175064015`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.16136494050866`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.10412711260222`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.05043002054694`\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"4835\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) does not exist.\"",
    2, 37, 11, 31941979019972448757, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9893713029224653`*^9, 3.98937133408531*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"c47bfc3a-6cc6-4ec9-b137-892c6bcbacf7"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"4846\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"11.197136772042185`\\\"}], \\\",\\\", RowBox[{\
\\\"-\\\", \\\"10.250768173507401`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"10.002904497666787`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.730216713706522`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.535922342788595`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.243261873256401`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.220119175064015`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.16136494050866`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.10412711260222`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.05043002054694`\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"4835\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) does not exist.\"",
    2, 37, 12, 31941979019972448757, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9893713029224653`*^9, 3.9893713340974092`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"6cfab2cf-ca87-43e7-80b9-68dc632b0ce9"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"4846\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"11.197136772042185`\\\"}], \\\",\\\", RowBox[{\
\\\"-\\\", \\\"10.250768173507401`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"10.002904497666787`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.730216713706522`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.535922342788595`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.243261873256401`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.220119175064015`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.16136494050866`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.10412711260222`\\\"}], \\\",\\\", RowBox[{\\\"-\\\", \
\\\"9.05043002054694`\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"4835\\\", \\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]\\) does not exist.\"",
    2, 37, 13, 31941979019972448757, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9893713029224653`*^9, 3.989371334109552*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7fe15ee9-2452-4ae2-9dc4-56f24cc5f047"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"partw\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 37, 14, 31941979019972448757, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9893713029224653`*^9, 3.9893713341177263`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"9b83fc2b-c52f-46aa-b4ba-bb8f46e2e12a"],

Cell[CellGroupData[{

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371377487625*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"e8ff9c1c-009e-4662-82a4-6fd3b3be1b98"],

Cell[BoxData["0.4`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893713774938707`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"99c6e861-4ff3-45be-8b16-b829e62b8909"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371413440417*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"f9b81bba-0a3a-407f-baa4-dacc88169f74"],

Cell[BoxData["0.6000000000000001`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371413444173*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"8d7c21b8-5583-4358-adcb-e9e0660c66ff"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893714480265417`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"08a48b32-6ddd-4e66-b9c8-6cd3c179808c"],

Cell[BoxData["0.8`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371448029847*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"8e440277-ef42-4a52-b65b-dbcdee79c635"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893714817479367`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5e74384c-7893-4c79-8b5e-3478cddaa5d1"],

Cell[BoxData["1.`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893714817479367`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"760ffdff-d000-49e2-b42f-24797de3d741"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371513008565*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"85d2bd35-a58c-489c-b136-9f54223f0e26"],

Cell[BoxData["1.2000000000000002`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371513012597*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"89522fe3-0aae-44e0-ac91-04b8581b7512"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893715445854445`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b6607416-a13f-4583-81e4-1b6596a2cb40"],

Cell[BoxData["1.4000000000000001`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371544586028*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"d27d33c4-2d47-4d85-b951-df96cd898934"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893715749228287`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"09a96540-2c7c-49de-a633-bad4fdb79793"],

Cell[BoxData["1.6`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371574924835*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"e430f662-622b-415b-aafa-594122a634e1"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.98937160471876*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7b7da5cd-2773-44e2-9ad2-66e41cfef693"],

Cell[BoxData["1.8`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371604731981*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"5f6ef629-1482-409c-a00d-31cffd77931b"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893716335824413`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"52d8ca84-51bd-4860-baa6-7ed854e80e3d"],

Cell[BoxData["2.`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893716335864544`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"fdbb2bdb-596a-405e-9448-160dab74ece6"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371677088671*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b5ebf338-411d-415d-be6d-67d044fa5521"],

Cell[BoxData["2.2`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893716770947385`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"347d4e1f-1791-4b6b-8ff6-1712d1ba5ab0"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893717121846547`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"ca8734ae-5663-4fa6-9519-42fd21a98f39"],

Cell[BoxData["2.4000000000000004`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893717121846547`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"0e054068-4094-4e55-9aad-ca4ac78c01c9"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371738303777*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"11e9fadf-232c-48f9-a76b-799d0733ea82"],

Cell[BoxData["2.6`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893717383079433`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"86b17003-47b8-4557-b79c-c61d5b7d90c7"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371763738753*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"786fe2d6-339a-4833-9548-818c77744127"],

Cell[BoxData["2.8000000000000003`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.98937176374277*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"3e3a1196-ee37-41eb-879f-5cbc4d4603ac"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893717880980806`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7ee7b1d0-361c-46da-a06f-7b12287aea43"],

Cell[BoxData["3.`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371788102809*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"14e69c18-7c4b-435b-a9ee-894223b5680e"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371811568248*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"ca831c76-9ed4-4be5-b57b-a78187e9593f"],

Cell[BoxData["3.2`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371811571412*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"81778ace-0893-4ea5-9a44-6e2219014a68"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371834881341*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"ea629f81-0077-4f37-ad35-c73b7e0679c3"],

Cell[BoxData["3.4000000000000004`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893718348841248`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"4067943b-44a9-4386-a65c-369471960883"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893718581787996`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"3abc81b5-4fa9-499e-8c81-956069dd3684"],

Cell[BoxData["3.6`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371858182809*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"132aba84-0568-44e5-b4de-ea274353d3c4"],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371879913458*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"bc11678e-541a-44ee-8ad2-042239fad880"],

Cell[BoxData["3.8000000000000003`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893718799199457`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b012746e-8113-486f-b908-b94c2ba8bf00"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893719023111267`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"b2c83c27-2dc9-48bb-b286-1d74a655e88f"],

Cell[BoxData["4.`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371902315286*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"2587c8b9-5581-433f-be68-6568117516e4"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893719242445602`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"d8212dc3-cb7c-44fa-8532-c940909dc8b4"],

Cell[BoxData["4.2`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893719242522755`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"7d26eadb-5e3e-42fa-848a-2b184c3f1e1a"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893719475404415`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"abb3f0ed-1722-43f9-a242-57990c1a48a6"],

Cell[BoxData["4.4`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893719475489454`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"270f07b5-027e-4093-903c-1395b7835e22"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989371983238904*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"1132b010-27aa-42d8-9802-271e276b6ba4"],

Cell[BoxData["4.6000000000000005`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893719832473936`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"9023e541-e90b-46ac-9f23-f7a078e983aa"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989372015454406*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"f3e1b924-b9f0-4f5e-a06e-1d8cce6487e5"],

Cell[BoxData["4.800000000000001`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.989372015458413*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"2da66c9a-dfd1-4bf7-905a-279b3fa55565"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893720324946556`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"3c599e2b-7540-4a26-872e-e156d9c8d7ee"],

Cell[BoxData["5.`"], "Print",
 CellChangeTimes->{3.989371302891264*^9, 3.9893720324969687`*^9},
 CellLabel->
  "During evaluation of \
In[37]:=",ExpressionUUID->"96e33013-cd02-46f9-98cc-3e28f390700e"]
}, Open  ]]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 4},ExpressionUUID->"a62ec293-730b-44db-b9b2-bed87f9fdf77"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Calculation", " ", "of", " ", "f"}], "-", 
    RowBox[{
    "function", " ", "of", " ", "the", " ", "kinetic", " ", "energy", " ", 
     "operator"}]}], " ", "*)"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.9894016973989496`*^9, 
  3.9894017092837644`*^9}},ExpressionUUID->"b4a2fcc8-9716-49c0-98c3-\
27ed628fa9c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KEraveOnmEb", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEbTOTSort", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KEOnmEb", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953181584915762*^9, 3.9531815851830125`*^9}, 
   3.9531821024339514`*^9, {3.9531903452806854`*^9, 3.9531903455193415`*^9}, {
   3.953199179825184*^9, 3.953199180174386*^9}, 3.9533410668891573`*^9, {
   3.953341171998745*^9, 3.9533411724252934`*^9}, {3.9533416717431235`*^9, 
   3.9533416721576347`*^9}, 3.953354299914336*^9, 3.9534656772303944`*^9, {
   3.9536046666712074`*^9, 3.95360466704935*^9}, {3.953608780397809*^9, 
   3.953608780939516*^9}, {3.9536088957618303`*^9, 3.953608904736968*^9}, {
   3.953609042336135*^9, 3.9536090426175656`*^9}, {3.954237981459571*^9, 
   3.9542379944648495`*^9}, {3.95424878465738*^9, 3.9542487851498804`*^9}, {
   3.9543974137255974`*^9, 3.9543974230787725`*^9}, {3.954404149788768*^9, 
   3.9544041553205285`*^9}, {3.9544195329983253`*^9, 3.954419533539036*^9}, {
   3.9544195788565817`*^9, 3.954419604839119*^9}, {3.9582936282140083`*^9, 
   3.9582936424590797`*^9}, {3.958353774239693*^9, 3.9583537809887037`*^9}, {
   3.9583538279027824`*^9, 3.958353831308242*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"945185ef-5223-4e2b-91ac-d52e6b3555ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dE", "=", "2.7"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Fixed", " ", "from", " ", "the", " ", "comparison", " ", "study", " ", 
    "of", " ", "canonical", " ", "and", " ", "microcanonical", " ", 
    "entropies"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Print", "[", "oc", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]", "=", 
      RowBox[{"oc", "*", "0.2"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"filename", "=", 
      RowBox[{
       RowBox[{
       "StringTemplate", "[", 
        "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly4N4\\\\eeEblist_f(S(Eb))_\
omega`1`_domega0025.wdx\>\"", "]"}], "[", "\[Omega]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eeEblist", "=", 
      RowBox[{"Import", "[", "filename", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ln", "=", 
      RowBox[{"Length", "[", "eeEblist", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"OnmEb", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"eeEblist", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"KElist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"eeEblist", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"eeEblist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "6", "]"}], "]"}], "]"}], "]"}], "]"}], "2"]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "Ln"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"OnmEbSort", "=", 
      RowBox[{"SortBy", "[", 
       RowBox[{"OnmEb", ",", "First"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KEOnmEb", "[", 
       RowBox[{"[", "oc", "]"}], "]"}], "=", "OnmEb"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Ebi", "=", 
      RowBox[{
       RowBox[{"OnmEbSort", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]Eb", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"OnmEbSort", "[", 
         RowBox[{"[", "Ln", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", "Ebi"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"occ", "=", 
      RowBox[{"Floor", "[", 
       RowBox[{"\[CapitalDelta]Eb", "/", "dE"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"raveOnmEb", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"SEb", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ji", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ebi", "+", 
             RowBox[{"i", "*", "dE"}]}], ">", 
            RowBox[{
             RowBox[{"OnmEbSort", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"raveOnmEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}]}],
             "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"j", "-", "ji"}], "]"}]}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "occ"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ebi", "+", 
         RowBox[{"dE", "/", "4"}]}], ">", 
        RowBox[{
         RowBox[{"OnmEbSort", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ji", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ebi", "+", 
             RowBox[{"dE", "/", "4"}], "+", 
             RowBox[{"i", "*", "dE"}]}], ">", 
            RowBox[{
             RowBox[{"OnmEbSort", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"raveOnmEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}]}],
             "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", 
                RowBox[{"occ", "+", "i"}], "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"j", "-", "ji"}], "]"}]}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"occ", "-", "1"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ebi", "+", 
         RowBox[{"dE", "/", "2"}]}], ">", 
        RowBox[{
         RowBox[{"OnmEbSort", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ji", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ebi", "+", 
             RowBox[{"dE", "/", "2"}], "+", 
             RowBox[{"i", "*", "dE"}]}], ">", 
            RowBox[{
             RowBox[{"OnmEbSort", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"raveOnmEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}]}],
             "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", "*", "occ"}], "-", "1", "+", "i"}], "]"}], 
               "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"j", "-", "ji"}], "]"}]}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"occ", "-", "1"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ebi", "+", 
         RowBox[{"3", "*", 
          RowBox[{"dE", "/", "4"}]}]}], ">", 
        RowBox[{
         RowBox[{"OnmEbSort", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ji", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ebi", "+", 
             RowBox[{"3", "*", 
              RowBox[{"dE", "/", "4"}]}], "+", 
             RowBox[{"i", "*", "dE"}]}], ">", 
            RowBox[{
             RowBox[{"OnmEbSort", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"raveOnmEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}]}],
             "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"3", "*", "occ"}], "-", "2", "+", "i"}], "]"}], 
               "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"j", "-", "ji"}], "]"}]}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"occ", "-", "1"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KEraveOnmEb", "[", 
       RowBox[{"[", "oc", "]"}], "]"}], "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"raveOnmEb", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"SEb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]], "*", 
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
           RowBox[{"1", "/", "2"}]]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"4", "*", "occ"}], "-", "3"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"4", "*", "occ"}], "-", "3", "-", 
       RowBox[{"Length", "[", "raveOnmEb", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KEraveOnmEb", "[", 
       RowBox[{"[", "oc", "]"}], "]"}], "=", 
      RowBox[{"SortBy", "[", 
       RowBox[{
        RowBox[{"KEraveOnmEb", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], ",", "First"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SEb", "=", 
      RowBox[{"SortBy", "[", 
       RowBox[{"SEb", ",", "First"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SEbTOTSort", "[", 
       RowBox[{"[", "oc", "]"}], "]"}], "=", "SEb"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.901715204706787*^9, 3.9017153729903536`*^9}, {
   3.9017154032973223`*^9, 3.901715424119261*^9}, 3.90171551492763*^9, {
   3.9017156066700683`*^9, 3.9017156423359804`*^9}, {3.9017156788029127`*^9, 
   3.9017156875244474`*^9}, {3.9017163503458085`*^9, 
   3.9017165001208735`*^9}, {3.9017165559984407`*^9, 3.90171659241547*^9}, {
   3.901716646473811*^9, 3.9017166520690193`*^9}, {3.901716700609866*^9, 
   3.9017168212058315`*^9}, {3.90171687864824*^9, 3.9017170152684584`*^9}, {
   3.9017171509276466`*^9, 3.9017171531326723`*^9}, {3.9017172042649755`*^9, 
   3.9017172451777053`*^9}, {3.9017173085004196`*^9, 3.901717336296342*^9}, {
   3.90171736657561*^9, 3.9017174250041547`*^9}, {3.901717520312146*^9, 
   3.9017175262596073`*^9}, {3.9017175749974604`*^9, 
   3.9017176059918146`*^9}, {3.9017176567642546`*^9, 3.901717656998645*^9}, {
   3.9017177373000154`*^9, 3.9017177377687736`*^9}, {3.9109376328223886`*^9, 
   3.910937647710758*^9}, {3.91093911270328*^9, 3.9109391433879147`*^9}, {
   3.9110248295333705`*^9, 3.9110248732536216`*^9}, {3.9110255854737835`*^9, 
   3.9110255976753035`*^9}, {3.9131575040125484`*^9, 3.913157529002671*^9}, {
   3.913157756886524*^9, 3.9131577683734922`*^9}, {3.9131578461717405`*^9, 
   3.913157871212492*^9}, {3.913157912248951*^9, 3.91315796457491*^9}, 
   3.9131581384804816`*^9, {3.9131581734521136`*^9, 3.913158204325111*^9}, {
   3.9131582499277306`*^9, 3.9131583213757277`*^9}, {3.9131584038652186`*^9, 
   3.9131584378243775`*^9}, {3.9131585025081816`*^9, 3.913158502682291*^9}, {
   3.9131588436670384`*^9, 3.9131588958632965`*^9}, {3.9132501611329145`*^9, 
   3.9132501762054677`*^9}, {3.9136358323133507`*^9, 
   3.9136358327556143`*^9}, {3.9136389001337876`*^9, 
   3.9136389743171945`*^9}, {3.913639026106453*^9, 3.9136390315208006`*^9}, {
   3.9136390929488835`*^9, 3.9136391390888844`*^9}, {3.913681430634361*^9, 
   3.9136814481542225`*^9}, 3.913681775837742*^9, {3.9136819277808437`*^9, 
   3.913681930145727*^9}, 3.913682024305035*^9, 3.91380608694347*^9, 
   3.913806209504317*^9, {3.9138063063844023`*^9, 3.9138063080336494`*^9}, 
   3.9138063686164875`*^9, {3.913806574969347*^9, 3.913806575892544*^9}, {
   3.913806663231732*^9, 3.9138066774399967`*^9}, {3.913807092983286*^9, 
   3.9138070957941065`*^9}, 3.9138073005446587`*^9, {3.91380889213099*^9, 
   3.9138088931288595`*^9}, {3.9138090608196115`*^9, 3.9138090724560356`*^9}, 
   3.9138091740852747`*^9, {3.913809340268012*^9, 3.913809429673368*^9}, {
   3.913809537617008*^9, 3.9138096491482754`*^9}, {3.913812523037511*^9, 
   3.913812564722705*^9}, 3.9138125977311573`*^9, {3.913812659318944*^9, 
   3.913812727119282*^9}, 3.9138127885920753`*^9, {3.9138133448391495`*^9, 
   3.9138133449489174`*^9}, {3.9138137422554893`*^9, 3.9138137440660563`*^9}, 
   3.913814183510761*^9, {3.9138479732887907`*^9, 3.913847976354892*^9}, {
   3.913849209174718*^9, 3.913849223723161*^9}, 3.9138534352552824`*^9, {
   3.913867264225631*^9, 3.9138672688163953`*^9}, {3.913870885569556*^9, 
   3.9138708888683467`*^9}, 3.9142147703078976`*^9, 3.9142225543615093`*^9, 
   3.914223226765566*^9, {3.9142242370457344`*^9, 3.9142242420327034`*^9}, {
   3.9142256457242002`*^9, 3.914225650523327*^9}, 3.9142276088362207`*^9, 
   3.9142985280325336`*^9, {3.9142987113163943`*^9, 3.914298851727042*^9}, {
   3.9143001916081944`*^9, 3.914300269859642*^9}, {3.9143133057201457`*^9, 
   3.914313331837137*^9}, {3.9146526001240473`*^9, 3.9146526043746743`*^9}, {
   3.914652703767603*^9, 3.9146527096589904`*^9}, {3.914652788077436*^9, 
   3.914652790195405*^9}, 3.91465408263822*^9, {3.91465425635472*^9, 
   3.9146542680376806`*^9}, 3.914654884285036*^9, 3.9179242951193886`*^9, 
   3.9179254460598335`*^9, {3.917926227183917*^9, 3.917926240923725*^9}, 
   3.9179263183594923`*^9, {3.917927316870076*^9, 3.917927322556719*^9}, {
   3.9179280025767155`*^9, 3.9179280026865125`*^9}, {3.917932454170498*^9, 
   3.9179324802109356`*^9}, {3.9179393236777415`*^9, 
   3.9179393436748543`*^9}, {3.917939754680348*^9, 3.9179397605563173`*^9}, {
   3.9179398367773805`*^9, 3.9179398384223084`*^9}, 3.91794032014648*^9, {
   3.917941185520915*^9, 3.9179411917857175`*^9}, {3.9179413012770367`*^9, 
   3.917941302643552*^9}, 3.9179415295059304`*^9, 3.9179419504108887`*^9, {
   3.917942310410277*^9, 3.917942326228967*^9}, 3.917942939285363*^9, {
   3.9179435725590906`*^9, 3.917943585020085*^9}, {3.917944231763702*^9, 
   3.917944244415347*^9}, {3.9179481386432533`*^9, 3.9179481671614513`*^9}, {
   3.917950742243765*^9, 3.917950756875954*^9}, {3.917954855969741*^9, 
   3.9179549378616934`*^9}, {3.918004839882752*^9, 3.9180048453849106`*^9}, {
   3.918011410203605*^9, 3.9180114201355505`*^9}, 3.918011482467614*^9, {
   3.91801440578876*^9, 3.9180144322767076`*^9}, {3.9181181735946145`*^9, 
   3.9181182815453634`*^9}, 3.918139286180654*^9, {3.918203874347584*^9, 
   3.9182038778445067`*^9}, {3.918266205775564*^9, 3.9182662131828737`*^9}, {
   3.918268178069663*^9, 3.9182681796345706`*^9}, {3.9182764918390775`*^9, 
   3.918276500500983*^9}, 3.9182787283850107`*^9, 3.919233325139193*^9, {
   3.919243784468746*^9, 3.919243787540783*^9}, 3.919244903858489*^9, 
   3.919246574171431*^9, {3.9192477290910378`*^9, 3.9192477292791133`*^9}, 
   3.9192490842941847`*^9, {3.919250835826181*^9, 3.91925083665794*^9}, 
   3.919252091321312*^9, {3.91948598155534*^9, 3.919485982025096*^9}, {
   3.9208797019052324`*^9, 3.9208797110479937`*^9}, {3.9208802788643064`*^9, 
   3.920880280964941*^9}, {3.922003989441448*^9, 3.92200399135639*^9}, {
   3.950438718338213*^9, 3.9504387371841416`*^9}, {3.950438799187098*^9, 
   3.950438821766016*^9}, {3.9505258298009768`*^9, 3.9505258341143513`*^9}, 
   3.9505778390264974`*^9, {3.950658060610673*^9, 3.950658062749585*^9}, 
   3.950676777472314*^9, {3.9506907840795326`*^9, 3.9506907862825885`*^9}, {
   3.950691035923746*^9, 3.9506910471479483`*^9}, {3.950740598509344*^9, 
   3.950740602430503*^9}, {3.9507428401047335`*^9, 3.9507428423209543`*^9}, {
   3.9507454471811314`*^9, 3.950745454671785*^9}, {3.950751580947688*^9, 
   3.9507515888879037`*^9}, {3.9507680096684685`*^9, 3.950768055612397*^9}, {
   3.9507681444713707`*^9, 3.9507681658744793`*^9}, {3.9507683643111076`*^9, 
   3.9507684327062764`*^9}, 3.950775952693344*^9, {3.950783975525206*^9, 
   3.9507839816605334`*^9}, {3.9507840708302865`*^9, 
   3.9507840806808605`*^9}, {3.950827303598422*^9, 3.950827457226961*^9}, {
   3.950827603869421*^9, 3.9508276050699687`*^9}, {3.9508276420625973`*^9, 
   3.9508276423265204`*^9}, {3.950827692768468*^9, 3.9508277001976953`*^9}, {
   3.9508278115196543`*^9, 3.9508278144953375`*^9}, {3.9508336247910895`*^9, 
   3.950833629352666*^9}, {3.9508336850067844`*^9, 3.9508336872932377`*^9}, 
   3.950833719153511*^9, {3.9508483950937796`*^9, 3.950848411268839*^9}, {
   3.950848626526367*^9, 3.950848690093646*^9}, {3.9508521518044133`*^9, 
   3.9508521821641865`*^9}, 3.950854930087347*^9, 3.950855330554405*^9, {
   3.950855384756324*^9, 3.950855412416128*^9}, 3.9509506800120316`*^9, {
   3.951457936593671*^9, 3.9514579414859667`*^9}, {3.9514579784625673`*^9, 
   3.951457978549156*^9}, {3.951800576701006*^9, 3.9518005901233006`*^9}, {
   3.9531816067190104`*^9, 3.953181620602968*^9}, {3.9531816873545203`*^9, 
   3.9531816877789693`*^9}, {3.953182123602495*^9, 3.953182166261016*^9}, {
   3.953182202902621*^9, 3.9531822516158314`*^9}, {3.953184708244658*^9, 
   3.9531847086402597`*^9}, {3.953184830223441*^9, 3.953184830450924*^9}, 
   3.9531861639617147`*^9, {3.9531862182037973`*^9, 3.9531862228783298`*^9}, {
   3.953186429236695*^9, 3.953186452936509*^9}, {3.9531865210369163`*^9, 
   3.9531865372196407`*^9}, {3.9531903512109585`*^9, 
   3.9531903974520583`*^9}, {3.953193840540639*^9, 3.9531938406905923`*^9}, 
   3.953193872551323*^9, 3.9531942530884123`*^9, {3.9531991907917337`*^9, 
   3.953199202419279*^9}, {3.953209313097272*^9, 3.9532093479641943`*^9}, {
   3.953247095916554*^9, 3.953247099190561*^9}, 3.953339315138853*^9, {
   3.953339806096222*^9, 3.953339823347953*^9}, {3.953339873338071*^9, 
   3.9533398838302193`*^9}, {3.953339933861194*^9, 3.953340108385341*^9}, {
   3.9533401439186535`*^9, 3.9533401661863394`*^9}, {3.953340199701767*^9, 
   3.9533402271828723`*^9}, {3.9533402653219824`*^9, 
   3.9533404513876657`*^9}, {3.9533404876757936`*^9, 3.95334056680375*^9}, {
   3.95334060086504*^9, 3.953340620490013*^9}, {3.9533406562113667`*^9, 
   3.953340656440303*^9}, {3.9533407081338863`*^9, 3.953340709529753*^9}, {
   3.953340752619916*^9, 3.9533408288773394`*^9}, {3.9533408784374847`*^9, 
   3.953340878957158*^9}, {3.9533409575059366`*^9, 3.953341034181197*^9}, {
   3.9533410835499516`*^9, 3.9533411024778013`*^9}, 3.953341196428506*^9, {
   3.953341416894374*^9, 3.953341418344143*^9}, {3.953341501277767*^9, 
   3.953341561175782*^9}, {3.9533416785779867`*^9, 3.953341678771055*^9}, {
   3.9533543230948114`*^9, 3.953354357645657*^9}, {3.9533694391907396`*^9, 
   3.953369450417678*^9}, {3.953381176518972*^9, 3.953381180740451*^9}, {
   3.9533812687023067`*^9, 3.9533812704600067`*^9}, {3.953381376682583*^9, 
   3.9533814117189693`*^9}, 3.953381456815052*^9, {3.9533815498433943`*^9, 
   3.953381553160329*^9}, {3.953381598665079*^9, 3.9533816468425884`*^9}, {
   3.9533817018071046`*^9, 3.953381722040512*^9}, {3.953381796828887*^9, 
   3.9533818039698935`*^9}, {3.953388436810423*^9, 3.9533884390819955`*^9}, {
   3.953465697535449*^9, 3.9534657437961135`*^9}, 3.953465782421386*^9, {
   3.9534661387310314`*^9, 3.9534661389376507`*^9}, {3.953515016786744*^9, 
   3.9535151291744957`*^9}, {3.953515212842946*^9, 3.9535152637154007`*^9}, 
   3.953515471169894*^9, {3.953515546888586*^9, 3.95351560953994*^9}, {
   3.953515863309612*^9, 3.953515879202541*^9}, {3.953609484252493*^9, 
   3.953609506525179*^9}, {3.953774149537196*^9, 3.953774149940134*^9}, {
   3.953774478633333*^9, 3.9537744885048723`*^9}, {3.9537748678826303`*^9, 
   3.9537748790906725`*^9}, {3.9537755927727327`*^9, 
   3.9537755948890533`*^9}, {3.9537756502832117`*^9, 
   3.9537756830344324`*^9}, {3.9537757219618063`*^9, 3.953775726435315*^9}, {
   3.9537823457646427`*^9, 3.953782369873226*^9}, {3.9537830954974732`*^9, 
   3.9537831062548704`*^9}, {3.953783693412533*^9, 3.953783706856681*^9}, 
   3.953905807462446*^9, {3.9539058847998905`*^9, 3.9539058954689207`*^9}, {
   3.9539060263062525`*^9, 3.953906179487293*^9}, {3.9539428383982925`*^9, 
   3.9539428748327036`*^9}, {3.9539429224365683`*^9, 3.953942940050639*^9}, {
   3.9539506584502115`*^9, 3.9539506799042687`*^9}, {3.953953742115739*^9, 
   3.953953742359681*^9}, {3.953954579530053*^9, 3.9539545945998025`*^9}, {
   3.9539554050778217`*^9, 3.9539554195990424`*^9}, {3.9542333094141703`*^9, 
   3.9542333571517487`*^9}, {3.9542343222841654`*^9, 
   3.9542343230179973`*^9}, {3.954243780505064*^9, 3.9542438137788506`*^9}, {
   3.954248804288702*^9, 3.9542488418543615`*^9}, {3.954397434086666*^9, 
   3.954397465114152*^9}, 3.95440414433559*^9, {3.9544041923310595`*^9, 
   3.954404198112255*^9}, {3.9544195438852987`*^9, 3.954419560870422*^9}, {
   3.9544195967332935`*^9, 3.9544196108977284`*^9}, {3.958293668744943*^9, 
   3.9582937168918943`*^9}, {3.958293755644831*^9, 3.958293774725263*^9}, {
   3.9582959623707075`*^9, 3.9582959860491495`*^9}, {3.9582962216310377`*^9, 
   3.9582962218066196`*^9}, {3.9583644662883096`*^9, 3.958364486013935*^9}, {
   3.9583764507289276`*^9, 3.9583764512848206`*^9}, 3.959751205510468*^9, 
   3.9604465701449013`*^9, {3.9839477351319647`*^9, 3.9839477552528276`*^9}, 
   3.9893713661495647`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"e6ca75bc-62ff-4a63-862a-ac7abb82cbf1"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372062184457*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"03f81856-aa59-4797-a6ac-86b4cce579f7"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893720723096547`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"8d0a9ea4-147a-4cf9-94e9-1889740a4e08"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372072324149*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"ecd94cf7-3c57-4663-a0ad-578b362c2e35"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372081678727*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"961dc59e-424d-4820-a044-9924f6dc0dba"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893720816836147`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"ebacd16f-cc64-4fea-822f-e21e14db4b32"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893720908986483`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"22d29ea9-196e-46bd-beef-717b3283a880"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893720909063787`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"41a30a65-6f62-405e-aaff-292ddd3b417c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372100130706*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"5e8396b8-4c88-40f6-b160-03190f2661c3"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372100135975*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"944dda52-9861-4831-b741-ab25bafe85c1"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721096885667`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"30448594-21ae-4cbe-8e4e-038cf6d86465"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721096943417`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"68b0fab6-ddde-408d-a402-13b605e33cca"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721192024302`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"40ce5373-9071-4db1-876b-3f307c5226de"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721192132215`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"45483076-f329-4892-82c3-be51a884222c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721282063327`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"2bcfbdc6-afb6-4eab-9132-1162c67c0ca4"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721282075*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"fbc5915d-45c7-415b-b7af-e6f3419deea4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.98937213731207*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"26c19555-b7d8-4864-9233-e5b6e69272d0"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721373182487`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"3bee2453-ea59-432b-bafa-0941b0a0486b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372146189802*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"f8c46a36-4078-4035-adfb-682d0a5cef06"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721461982884`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"59fed27a-87e1-486c-8ce0-ae45ffd359a6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721550118833`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"1a3f4318-12ac-4e87-915c-0fef15118805"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721550173244`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"d345b1a6-eda0-426b-9a9a-094d1f96b822"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.98937216238787*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"87dc9eb4-8080-4eee-989b-e6dd4af8b9ac"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372162388879*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"b6380a28-5a60-400e-a922-4e8f1828cc99"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721663604527`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"52ae5929-c662-4630-9ec2-faa83d7866fe"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372166361451*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"87d8d9d3-a558-4fcd-8aca-36df98aa6640"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721703393016`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"97bc5d74-e86f-4771-b2be-0e0ef263126b"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721703423142`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"5bebf180-f2cc-4270-97cc-a63a06712bbf"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372174271165*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"ddf03c1a-d8e8-429d-b12a-a240d04307a3"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721742731647`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"0283cf9b-8800-4ddf-9a68-507cb1013902"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372178166812*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"3eb5f4a0-25be-4c97-8a60-3609671aa682"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372178169963*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"a9eafd9d-1031-4228-b29a-f1dd42116e92"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372181949684*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"8af7205c-de09-4dfe-9b52-6b7c9214f927"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721819506826`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"54ab31f0-d6b4-4576-8b03-7630b8b61ff6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721856285667`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"e0681ce1-66b3-4c7f-82d6-5043ca59eb3b"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721856305676`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"fce4312b-3f4f-4521-acf1-e99cd3233e51"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721893434706`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"131123f4-09a9-45af-8bb5-7320b6db50fd"],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372189345619*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"bbf5c788-3284-40b9-95b0-f24799dbc445"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372192844922*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"717dfbb4-fbaa-47f0-bbd1-68b907594aed"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372192846922*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"f03f92b4-c6cb-4965-9280-8f3106135d9a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372196330608*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"7d71c3b4-c104-4d61-ad3e-311c75a32847"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372196335644*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"7238fec8-4be9-4857-b05b-2a8fa8600f56"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893721996987705`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"8337cf31-efbf-4b36-a757-23fa8a650783"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372199701038*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"2477afe8-c00d-4815-a006-214f34fe5e52"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893722029260874`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"84657fe0-08ae-4c94-967d-063526254e7e"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893722029283695`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"5c1f47e8-97ee-4583-9599-4beec9b38b71"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372206025724*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"6218a5ca-45aa-43b4-b0c1-dd42d7948b90"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893722060287294`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"826b5b08-70c0-45fd-af70-5c81ebee82d7"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893722091012793`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"438476ec-7c53-4e4e-a485-7469d4472bbd"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.9893722091034093`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"92293c3c-2ae9-485b-a67e-f21035a0ea22"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{
  3.958296000009675*^9, 3.9583353137877846`*^9, {3.958364480061901*^9, 
   3.9583644995558043`*^9}, 3.958365405336186*^9, {3.9583764524176364`*^9, 
   3.9583764613921576`*^9}, 3.9597519644722476`*^9, 3.960446581525915*^9, 
   3.983947757878074*^9, 3.989372212111268*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"d39ca486-e7b9-4f35-92a7-4cc47a81a266"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly4N4\\\\KEraveOnmEb_omega02to50_\
domega0025.wdx\>\"", ",", "KEraveOnmEb"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.953369497384107*^9, 3.9533695023649817`*^9}, {
  3.953466169330346*^9, 3.9534662049818735`*^9}, {3.953604801526613*^9, 
  3.9536048160361557`*^9}, {3.953609894642989*^9, 3.9536099183313637`*^9}, {
  3.9536184646491065`*^9, 3.9536184814604783`*^9}, {3.95423342827841*^9, 
  3.9542334404562025`*^9}, {3.954233503781398*^9, 3.9542335041653037`*^9}, {
  3.9542438693071146`*^9, 3.954243876868685*^9}, {3.9542525536850047`*^9, 
  3.9542525607384653`*^9}, {3.9544042104784546`*^9, 3.9544042272432995`*^9}, {
  3.9544196796235137`*^9, 3.954419693381078*^9}, {3.9582938627559223`*^9, 
  3.9582939039956217`*^9}, {3.9583648825957956`*^9, 3.958364912560665*^9}, {
  3.95975162350305*^9, 3.959751631938218*^9}, {3.9839477746737785`*^9, 
  3.9839477969922953`*^9}, {3.9893713832864757`*^9, 3.9893713861275845`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"44251f44-364c-48ba-9ad6-c5832302bb08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"KEraveOnmEb", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb", "[", 
      RowBox[{"[", "15", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb", "[", 
      RowBox[{"[", "20", "]"}], "]"}], ",", 
     RowBox[{"KEraveOnmEb", "[", 
      RowBox[{"[", "25", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.958296004259819*^9, 3.9582960151243424`*^9}, {
   3.9582962649125466`*^9, 3.958296290478567*^9}, {3.9583534902583065`*^9, 
   3.9583534965163736`*^9}, 3.958364510494478*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"1f8c6291-2cb4-4b00-bb0b-800e8a0f3050"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAWYiHp8FBHsBQdlMy7Q2ZP3tXcCtl
chvAbT3lnEvIpD+Ei7l6SPwYwCkRNU3DoLA/nKcXynZ/FsDXmczCuGK4Px/C
MODALBTAFwZtvl2FwD9aA/sAK6YRwGABUyikD8U/Hv5SrmNuDsCW5po3BeLJ
P3XtJwXtfgnAXLHdvcBYzj8Cir6en40EwD45LIb0jNE/Mximutxl/79ilObx
v5bTP6WYYlseAPa/eDTcptYR1T/aDQD2GPLnv65ReCyXJtc/OuU2H8smwr92
R4cqt9TXP5TqhzVu49w/nWBNUdbi1z9JTJvnlKfwP6QfRrorj9c/4YU266Ol
+j+ewygjtJ/VP7hwzRMCHgJA94F0VWrV0z/TQrFr8PIGQF1qOMECj9E/981d
Kk3wC0BGn63FOEjOP0r1BnE5aRBA+aowQBFuyT++gA7jWdESQAFzY4+64MM/
XXT8K1dIFUC1328q27e/P7nNGBtPyxdAPbz2SSxxtz+Q7f+vwUMaQCVfnT9V
+q8/lL9H/RydHEBmz7NBgUKpP6oww6Q=
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAK1DdZ0eQHsAwzMLjTO6KP8zSmhDf
6BvAPoRSr/G4nD9vRqMfo5IZwGpi2GCcGKQ/HuRRt4gTF8C7zuCx1XavPzWV
SggsjBTABmQ89xuZtT92LujGLQ0SwOs0QfjAgrs/SLfQwMQyD8BDlaialADB
P9RQVbofVwrAjGZHOXT8wz8Th4h7VYQFwDFCBDcTJ8c/n3EC6i97AMDJkuwT
aRjKP5x45+fR8va/UeN1hAgMzT8azUj5Jsrrv0Vo7BDFa88/aG7d5KpZ0L8U
RvbtWXzQP/HYOENiCtc/htdWrXio0D88AEfapBbvP0cM+Mp5HtA/hS9Ny16e
+D+bzCH1qTPOP6AceT9OTAFAu2ytB8tAyz+QMhbWqioGQGJ9Hb4yQsg/4zn2
izEXC0DoGg69hhLFP2PY5rSu8A9Ag9s68hLzwT+H2ly352cSQDo2RRDMJL0/
/WEg2FvcFEAm0nwMlGe2P67CKYK1ZxdAJjqo2KWMsD8IYQPDLtgZQIWp67Yp
maQ/GeDDJF9yHEDZ7AyvvfieP3awwOk=
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAaZa8nUwSIMBV+2EkNp6VP1XQzqcG
Qx3A0kTYcxAVnT9HiQlefEwbwLBOmGX6gqY/A+yDeoyhGMD75vhMFjixP0FL
ehvWSRbA8S3hnO6JtT/2uZyNW7oTwKjN1sp/f7s/tstg5j1SEcBQUi+N8ozA
P1Pkkn+2mg3AVdDOXkBfwz85F0lnK8IIwMNXDCJI18Y/7avXZc3YA8BvEtYe
X6bJP0vYv5g7u/2/6YGh1cyqzD+kRd8bZG/0v5ZDbUF1aM4/tLgKH61f5b8G
J0PO6WDQP/Ld/OOopqm/7/Cp6Tzd0D/NfvMESpPhP/NPKlHBoNA/zGiZ7Gcg
8j+13uM0dmvQP5lOFYK58/s/4NLAGddZzj9ljfFJz+sCQCC8AnFn0ss/P7Zn
P1CqB0D6QHfZlF7JPwfIFhwyjgxAHIYc5ZiYxj/FqccLprkQQF+ClXM/T8M/
0zLAzqEvE0AgY/b3emzAP8Vkl2U2rBVAf1iOtVH1uj9BaufWNDYYQIO+bO+u
abQ/BqAVTNCIGkBjDycZQmyuP8YKyoY=
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAi4rxijOpHsCV+p6xFCWPP1qVS4jX
jBvAPIJ2xiy2mT/zcRFwc5IZwEOFr9E1D6E/cLL7ma+7FsCLb5Yq5JioP1wj
XSEhZxTA1aiBPTsksD/ttlkAqNARwBt0Fyaq2bQ/gKU+WArWDsBeawnWKzy6
P9DVFXts0wnA2zv0sV2nvj9Sc+NyQyYFwIHHRo26gsE/B2KmbcAvAMBwTu7A
ToTDP/iMr+7vk/a/5c5cSrYTxT/YBVTjvhLqv5UsigRXh8Y/DURxhd+/y793
3KBQlFHHPwxfAwF7x9k/9hpBLBWPxz+NvcRgbvjvPymJP//v2sY/DHMpint8
+T//pKuE3pPFP37QTZn8rwFAJu8llGPmwz8rhP7LOZIGQA7rmndeocE/sHTg
yjw8C0Dpdjs2q0O/P55n1mngGBBAhdHjKGmNuj/4PFh9BIsSQChAIVEKprU/
DQ2Gc+UJFUDvHIGUjcawP8rxg1q2aRdAuqRM9OfaqD/Hhf7glkcaQCMSkx64
gqA/fkGXnjFiHEAHdcIwIZ+XP/8Fwqo=
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAouN7ljyRHMC7nB/d1IeQP2tkGLO/
zRnASjrNKiuRnT/AfgDsyrEXwLZ/K3dn46M//HxxeczfFMBFEKkT6kasP443
tdYaiBLAQFecC2aLsT8lmQXUnwIQwDP7ve7l3LQ/x8U0KipPC8BgSQfdnK64
P8TsVPk4IwbABGnR7CPFvD+n7E7Zs4YBwB3HF72t778/4pQcCkxo+b+4WdLM
yZbBPwrq8CrmVu+/ik2PR8kEwz86Vzwl9I3XvyU98BjOmsM/2Ui9lllqzT8r
1rejou/DP1zhNlx10+o/Uiqd0ACOwz/pnu4Kyej2P/To6B5eYcI/pgqQhGRK
AECJH5hPme3AP3Oi0bRNMwVA/dY/1pqkvj/SF7pHaR0KQGJnxItSwLo/vhAO
8vjMDkAqNAQYwBa3Pyha2ZCZ2xFARmjXMsA6sz9dFzLEimMUQEiSoim7q64/
SSOoWw==
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAaL0YzpuwGsBT/kHmhgGYP62kgrQj
1BfA7xc8iGy+oD/5GqFcx8cVwAjrDBMdWaU/roecgFL6EsBO4ubghCytPxmo
TiW3qhDAS0z7g09/sT9TmlQGAHwMwAjb3lFWPLQ/x4a6zNyiB8CZtSAva/63
PwwjZ6volALA5OP3lSiAuj+ElfPMeqz7v46vRRmvr70/l/Y5iQJG8r9z1DrV
LAvAP5iWv9id1eC/3rWiGPDZwD/dJ1n87bKzPxNf9AxbKME/kLzssiHn5T8a
p1CKx8jAPyDu314JoPQ/ZBNhra08wD+S9aIo9xr+P46508MHtb0/kHDfiF/T
A0BCHt7NcCy7PwO7VF2B5ghAmsdfbsIjuD+orxDLn6MNQLmgmES3/7M/DcVJ
ujxBEUAAKXPhakaxPwbYpVkclxNAYPcTNnDpqj+1ZFcEpGAWQLXLrt5Gu6M/
HzKqjA==
       "]]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[
        6.272]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAFmIh6fBQR7AUHZTMu0NmT97
V3ArZXIbwG095ZxLyKQ/hIu5ekj8GMApETVNw6CwP5ynF8p2fxbA15nMwrhi
uD8fwjDgwCwUwBcGbb5dhcA/WgP7ACumEcBgAVMopA/FPx7+Uq5jbg7Aluaa
NwXiyT917ScF7X4JwFyx3b3AWM4/Aoq+np+NBMA+OSyG9IzRPzMYprrcZf+/
YpTm8b+W0z+lmGJbHgD2v3g03KbWEdU/2g0A9hjy57+uUXgslybXPzrlNh/L
JsK/dkeHKrfU1z+U6oc1buPcP51gTVHW4tc/SUyb55Sn8D+kH0a6K4/XP+GF
Nuujpfo/nsMoI7Sf1T+4cM0TAh4CQPeBdFVq1dM/00Kxa/DyBkBdajjBAo/R
P/fNXSpN8AtARp+txThIzj9K9QZxOWkQQPmqMEARbsk/voAO41nREkABc2OP
uuDDP110/CtXSBVAtd9vKtu3vz+5zRgbT8sXQD289kkscbc/kO3/r8FDGkAl
X50/VfqvP5S/R/0cnRxAZs+zQYFCqT+0fMOm
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[6.72]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAACtQ3WdHkB7AMMzC40zuij/M
0poQ3+gbwD6EUq/xuJw/b0ajH6OSGcBqYthgnBikPx7kUbeIExfAu87gsdV2
rz81lUoILIwUwAZkPPcbmbU/di7oxi0NEsDrNEH4wIK7P0i30MDEMg/AQ5Wo
mpQAwT/UUFW6H1cKwIxmRzl0/MM/E4eIe1WEBcAxQgQ3EyfHP59xAuovewDA
yZLsE2kYyj+ceOfn0fL2v1HjdYQIDM0/Gs1I+SbK679FaOwQxWvPP2hu3eSq
WdC/FEb27Vl80D/x2DhDYgrXP4bXVq14qNA/PABH2qQW7z9HDPjKeR7QP4Uv
Tctenvg/m8wh9akzzj+gHHk/TkwBQLtsrQfLQMs/kDIW1qoqBkBifR2+MkLI
P+M59osxFwtA6BoOvYYSxT9j2Oa0rvAPQIPbOvIS88E/h9pct+dnEkA6NkUQ
zCS9P/1hINhb3BRAJtJ8DJRntj+uwimCtWcXQCY6qNiljLA/CGEDwy7YGUCF
qeu2KZmkPxngwyRfchxA2ewMr734nj+A/MDr
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[8.16]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAGmWvJ1MEiDAVfthJDaelT9V
0M6nBkMdwNJE2HMQFZ0/R4kJXnxMG8CwTphl+oKmPwPsg3qMoRjA++b4TBY4
sT9BS3ob1kkWwPEt4ZzuibU/9rmcjVu6E8CozdbKf3+7P7bLYOY9UhHAUFIv
jfKMwD9T5JJ/tpoNwFXQzl5AX8M/ORdJZyvCCMDDVwwiSNfGP+2r12XN2APA
bxLWHl+myT9L2L+YO7v9v+mBodXMqsw/pEXfG2Rv9L+WQ21BdWjOP7S4Ch+t
X+W/BidDzulg0D/y3fzjqKapv+/wqek83dA/zX7zBEqT4T/zTypRwaDQP8xo
mexnIPI/td7jNHZr0D+ZThWCufP7P+DSwBnXWc4/ZY3xSc/rAkAgvAJxZ9LL
Pz+2Zz9QqgdA+kB32ZReyT8HyBYcMo4MQByGHOWYmMY/xanHC6a5EEBfgpVz
P0/DP9MywM6hLxNAIGP293pswD/FZJdlNqwVQH9YjrVR9bo/QWrn1jQ2GECD
vmzvrmm0PwagFUzQiBpAYw8nGUJsrj/QVsqI
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], 
            PolygonBox[
             NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
               1, 1 - 3^Rational[1, 2]}}, {{0, 
               1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[7.6]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAIuK8YozqR7AlfqesRQljz9a
lUuI14wbwDyCdsYstpk/83ERcHOSGcBDha/RNQ+hP3Cy+5mvuxbAi2+WKuSY
qD9cI10hIWcUwNWogT07JLA/7bZZAKjQEcAbdBcmqtm0P4ClPlgK1g7AXmsJ
1is8uj/Q1RV7bNMJwNs79LFdp74/UnPjckMmBcCBx0aNuoLBPwdipm3ALwDA
cE7uwE6Ewz/4jK/u75P2v+XOXEq2E8U/2AVU474S6r+VLIoEV4fGPw1EcYXf
v8u/d9ygUJRRxz8MXwMBe8fZP/YaQSwVj8c/jb3EYG747z8piT//79rGPwxz
KYp7fPk//6SrhN6TxT9+0E2Z/K8BQCbvJZRj5sM/K4T+yzmSBkAO65p3XqHB
P7B04Mo8PAtA6XY7NqtDvz+eZ9Zp4BgQQIXR4yhpjbo/+DxYfQSLEkAoQCFR
Cqa1Pw0NhnPlCRVA7xyBlI3GsD/K8YNatmkXQLqkTPTn2qg/x4X+4JZHGkAj
EpMeuIKgP35Bl54xYhxAB3XCMCGflz8JYMKs
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], 
            PolygonBox[
             NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
               1, -1 + 3^Rational[1, 2]}}, {{
               0, -1}, {-1, 0.7320508075688772}, {1, 0.7320508075688772}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[7.68]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAKLje5Y8kRzAu5wf3dSHkD9r
ZBizv80ZwEo6zSorkZ0/wH4A7MqxF8C2fyt3Z+OjP/x8cXnM3xTARRCpE+pG
rD+ON7XWGogSwEBXnAtmi7E/JZkF1J8CEMAz+73u5dy0P8fFNCoqTwvAYEkH
3ZyuuD/E7FT5OCMGwARp0ewjxbw/p+xO2bOGAcAdxxe9re+/P+KUHApMaPm/
uFnSzMmWwT8K6vAq5lbvv4pNj0fJBMM/Olc8JfSN178lPfAYzprDP9lIvZZZ
as0/K9a3o6Lvwz9c4TZcddPqP1IqndAAjsM/6Z7uCsno9j/06OgeXmHCP6YK
kIRkSgBAiR+YT5ntwD9zotG0TTMFQP3WP9aapL4/0he6R2kdCkBiZ8SLUsC6
P74QDvL4zA5AKjQEGMAWtz8oWtmQmdsRQEZo1zLAOrM/XRcyxIpjFEBIkqIp
u6uuP1LfqF0=
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[CircleBox[{0, 0}]],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[
        7.168]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAGi9GM6bsBrAU/5B5oYBmD+t
pIK0I9QXwO8XPIhsvqA/+RqhXMfHFcAI6wwTHVmlP66HnIBS+hLATuLm4IQs
rT8ZqE4lt6oQwEtM+4NPf7E/U5pUBgB8DMAI295RVjy0P8eGuszcogfAmbUg
L2v+tz8MI2er6JQCwOTj95UogLo/hJXzzHqs+7+Or0UZr6+9P5f2OYkCRvK/
c9Q61SwLwD+Ylr/YndXgv961ohjw2cA/3SdZ/O2ysz8TX/QMWyjBP5C87LIh
5+U/GqdQisfIwD8g7t9eCaD0P2QTYa2tPMA/kvWiKPca/j+OudPDB7W9P5Bw
34hf0wNAQh7ezXAsuz8Du1RdgeYIQJrHX27CI7g/qK8Qy5+jDUC5oJhEt/+z
Pw3FSbo8QRFAAClz4WpGsT8G2KVZHJcTQGD3EzZw6ao/tWRXBKRgFkC1y67e
RrujPyjuqo4=
       "]]}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-8.035740784903469, 7.153430898193523}, {
    0, 0.3732200426070536}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9604466466463876`*^9, 3.9839478807344055`*^9, 
  3.989372217992518*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"c3612e1d-e8e3-49c9-a497-1aa8b3be9313"]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 3},ExpressionUUID->"528b4996-7924-455f-ab71-b83a5b48c86d"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Calculation", " ", "of", " ", "f"}], "-", 
    RowBox[{
    "function", " ", "of", " ", "the", " ", "occupation", " ", "number", " ", 
     "operator", " ", "at", " ", "a", " ", "single", " ", "site"}]}], " ", 
   "*)"}],
  FontSize->18]], "Input",
 CellChangeTimes->{{3.989401753583082*^9, 
  3.989401762847891*^9}},ExpressionUUID->"f09f7dd5-21fe-46bc-8241-\
241f8409a97a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ocOraveOnmEb", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SEbTOTSort", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ocOOnmEb", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.953181584915762*^9, 3.9531815851830125`*^9}, 
   3.9531821024339514`*^9, {3.9531903452806854`*^9, 3.9531903455193415`*^9}, {
   3.953199179825184*^9, 3.953199180174386*^9}, 3.9533410668891573`*^9, {
   3.953341171998745*^9, 3.9533411724252934`*^9}, {3.9533416717431235`*^9, 
   3.9533416721576347`*^9}, 3.953354299914336*^9, 3.9534656772303944`*^9, {
   3.9536046666712074`*^9, 3.95360466704935*^9}, {3.953608780397809*^9, 
   3.953608780939516*^9}, {3.9536088957618303`*^9, 3.953608904736968*^9}, {
   3.953609042336135*^9, 3.9536090426175656`*^9}, {3.954237981459571*^9, 
   3.9542379944648495`*^9}, {3.95424878465738*^9, 3.9542487851498804`*^9}, {
   3.9543974137255974`*^9, 3.9543974230787725`*^9}, {3.954404149788768*^9, 
   3.9544041553205285`*^9}, {3.9544195329983253`*^9, 3.954419533539036*^9}, {
   3.9544195788565817`*^9, 3.954419604839119*^9}, {3.9582936282140083`*^9, 
   3.9582936424590797`*^9}, {3.958353774239693*^9, 3.9583537809887037`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"1fc87002-5970-4d59-aa1f-3a332af166df"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"dE", "=", "2.7"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Fixed", " ", "from", " ", "the", " ", "comparison", " ", "study", " ", 
    "of", " ", "canonical", " ", "and", " ", "microcanonical", " ", 
    "entropies"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Print", "[", "oc", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Omega]", "=", 
      RowBox[{"oc", "*", "0.2"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"filename", "=", 
      RowBox[{
       RowBox[{
       "StringTemplate", "[", 
        "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly4N4\\\\eeEblist_f(S(Eb))_\
omega`1`_domega0025.wdx\>\"", "]"}], "[", "\[Omega]", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eeEblist", "=", 
      RowBox[{"Import", "[", "filename", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Ln", "=", 
      RowBox[{"Length", "[", "eeEblist", "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"OnmEb", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"eeEblist", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], ",", 
          SuperscriptBox[
           RowBox[{"Abs", "[", 
            RowBox[{
             RowBox[{"ocOlist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"eeEblist", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"eeEblist", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "6", "]"}], "]"}], "]"}], "]"}], "]"}], "2"]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "Ln"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"OnmEbSort", "=", 
      RowBox[{"SortBy", "[", 
       RowBox[{"OnmEb", ",", "First"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ocOOnmEb", "[", 
       RowBox[{"[", "oc", "]"}], "]"}], "=", "OnmEb"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Ebi", "=", 
      RowBox[{
       RowBox[{"OnmEbSort", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[CapitalDelta]Eb", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"OnmEbSort", "[", 
         RowBox[{"[", "Ln", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "-", "Ebi"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"occ", "=", 
      RowBox[{"Floor", "[", 
       RowBox[{"\[CapitalDelta]Eb", "/", "dE"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"raveOnmEb", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"SEb", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ji", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ebi", "+", 
             RowBox[{"i", "*", "dE"}]}], ">", 
            RowBox[{
             RowBox[{"OnmEbSort", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"raveOnmEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}]}],
             "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"j", "-", "ji"}], "]"}]}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "occ"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ebi", "+", 
         RowBox[{"dE", "/", "4"}]}], ">", 
        RowBox[{
         RowBox[{"OnmEbSort", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ji", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ebi", "+", 
             RowBox[{"dE", "/", "4"}], "+", 
             RowBox[{"i", "*", "dE"}]}], ">", 
            RowBox[{
             RowBox[{"OnmEbSort", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"raveOnmEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}]}],
             "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", 
                RowBox[{"occ", "+", "i"}], "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"j", "-", "ji"}], "]"}]}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"occ", "-", "1"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ebi", "+", 
         RowBox[{"dE", "/", "2"}]}], ">", 
        RowBox[{
         RowBox[{"OnmEbSort", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ji", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ebi", "+", 
             RowBox[{"dE", "/", "2"}], "+", 
             RowBox[{"i", "*", "dE"}]}], ">", 
            RowBox[{
             RowBox[{"OnmEbSort", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"raveOnmEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}]}],
             "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", "*", "occ"}], "-", "1", "+", "i"}], "]"}], 
               "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"j", "-", "ji"}], "]"}]}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"occ", "-", "1"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"j", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ebi", "+", 
         RowBox[{"3", "*", 
          RowBox[{"dE", "/", "4"}]}]}], ">", 
        RowBox[{
         RowBox[{"OnmEbSort", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ji", "=", "j"}], ";", "\[IndentingNewLine]", 
         RowBox[{"While", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Ebi", "+", 
             RowBox[{"3", "*", 
              RowBox[{"dE", "/", "4"}]}], "+", 
             RowBox[{"i", "*", "dE"}]}], ">", 
            RowBox[{
             RowBox[{"OnmEbSort", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", 
           RowBox[{"j", "++"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"raveOnmEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}], 
             ",", 
             RowBox[{"Mean", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"OnmEbSort", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"ii", ",", "ji", ",", "j"}], "}"}]}], "]"}], "]"}]}],
             "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"SEb", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"3", "*", "occ"}], "-", "2", "+", "i"}], "]"}], 
               "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"Log", "[", 
              RowBox[{"j", "-", "ji"}], "]"}]}], "}"}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"occ", "-", "1"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ocOraveOnmEb", "[", 
       RowBox[{"[", "oc", "]"}], "]"}], "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"raveOnmEb", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"SEb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}]], "*", 
             RowBox[{
              RowBox[{"raveOnmEb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], ")"}], 
           RowBox[{"1", "/", "2"}]]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"4", "*", "occ"}], "-", "3"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"4", "*", "occ"}], "-", "3", "-", 
       RowBox[{"Length", "[", "raveOnmEb", "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"ocOraveOnmEb", "[", 
       RowBox[{"[", "oc", "]"}], "]"}], "=", 
      RowBox[{"SortBy", "[", 
       RowBox[{
        RowBox[{"ocOraveOnmEb", "[", 
         RowBox[{"[", "oc", "]"}], "]"}], ",", "First"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"SEb", "=", 
      RowBox[{"SortBy", "[", 
       RowBox[{"SEb", ",", "First"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"SEbTOTSort", "[", 
       RowBox[{"[", "oc", "]"}], "]"}], "=", "SEb"}], ";"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"oc", ",", "1", ",", "25"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.901715204706787*^9, 3.9017153729903536`*^9}, {
   3.9017154032973223`*^9, 3.901715424119261*^9}, 3.90171551492763*^9, {
   3.9017156066700683`*^9, 3.9017156423359804`*^9}, {3.9017156788029127`*^9, 
   3.9017156875244474`*^9}, {3.9017163503458085`*^9, 
   3.9017165001208735`*^9}, {3.9017165559984407`*^9, 3.90171659241547*^9}, {
   3.901716646473811*^9, 3.9017166520690193`*^9}, {3.901716700609866*^9, 
   3.9017168212058315`*^9}, {3.90171687864824*^9, 3.9017170152684584`*^9}, {
   3.9017171509276466`*^9, 3.9017171531326723`*^9}, {3.9017172042649755`*^9, 
   3.9017172451777053`*^9}, {3.9017173085004196`*^9, 3.901717336296342*^9}, {
   3.90171736657561*^9, 3.9017174250041547`*^9}, {3.901717520312146*^9, 
   3.9017175262596073`*^9}, {3.9017175749974604`*^9, 
   3.9017176059918146`*^9}, {3.9017176567642546`*^9, 3.901717656998645*^9}, {
   3.9017177373000154`*^9, 3.9017177377687736`*^9}, {3.9109376328223886`*^9, 
   3.910937647710758*^9}, {3.91093911270328*^9, 3.9109391433879147`*^9}, {
   3.9110248295333705`*^9, 3.9110248732536216`*^9}, {3.9110255854737835`*^9, 
   3.9110255976753035`*^9}, {3.9131575040125484`*^9, 3.913157529002671*^9}, {
   3.913157756886524*^9, 3.9131577683734922`*^9}, {3.9131578461717405`*^9, 
   3.913157871212492*^9}, {3.913157912248951*^9, 3.91315796457491*^9}, 
   3.9131581384804816`*^9, {3.9131581734521136`*^9, 3.913158204325111*^9}, {
   3.9131582499277306`*^9, 3.9131583213757277`*^9}, {3.9131584038652186`*^9, 
   3.9131584378243775`*^9}, {3.9131585025081816`*^9, 3.913158502682291*^9}, {
   3.9131588436670384`*^9, 3.9131588958632965`*^9}, {3.9132501611329145`*^9, 
   3.9132501762054677`*^9}, {3.9136358323133507`*^9, 
   3.9136358327556143`*^9}, {3.9136389001337876`*^9, 
   3.9136389743171945`*^9}, {3.913639026106453*^9, 3.9136390315208006`*^9}, {
   3.9136390929488835`*^9, 3.9136391390888844`*^9}, {3.913681430634361*^9, 
   3.9136814481542225`*^9}, 3.913681775837742*^9, {3.9136819277808437`*^9, 
   3.913681930145727*^9}, 3.913682024305035*^9, 3.91380608694347*^9, 
   3.913806209504317*^9, {3.9138063063844023`*^9, 3.9138063080336494`*^9}, 
   3.9138063686164875`*^9, {3.913806574969347*^9, 3.913806575892544*^9}, {
   3.913806663231732*^9, 3.9138066774399967`*^9}, {3.913807092983286*^9, 
   3.9138070957941065`*^9}, 3.9138073005446587`*^9, {3.91380889213099*^9, 
   3.9138088931288595`*^9}, {3.9138090608196115`*^9, 3.9138090724560356`*^9}, 
   3.9138091740852747`*^9, {3.913809340268012*^9, 3.913809429673368*^9}, {
   3.913809537617008*^9, 3.9138096491482754`*^9}, {3.913812523037511*^9, 
   3.913812564722705*^9}, 3.9138125977311573`*^9, {3.913812659318944*^9, 
   3.913812727119282*^9}, 3.9138127885920753`*^9, {3.9138133448391495`*^9, 
   3.9138133449489174`*^9}, {3.9138137422554893`*^9, 3.9138137440660563`*^9}, 
   3.913814183510761*^9, {3.9138479732887907`*^9, 3.913847976354892*^9}, {
   3.913849209174718*^9, 3.913849223723161*^9}, 3.9138534352552824`*^9, {
   3.913867264225631*^9, 3.9138672688163953`*^9}, {3.913870885569556*^9, 
   3.9138708888683467`*^9}, 3.9142147703078976`*^9, 3.9142225543615093`*^9, 
   3.914223226765566*^9, {3.9142242370457344`*^9, 3.9142242420327034`*^9}, {
   3.9142256457242002`*^9, 3.914225650523327*^9}, 3.9142276088362207`*^9, 
   3.9142985280325336`*^9, {3.9142987113163943`*^9, 3.914298851727042*^9}, {
   3.9143001916081944`*^9, 3.914300269859642*^9}, {3.9143133057201457`*^9, 
   3.914313331837137*^9}, {3.9146526001240473`*^9, 3.9146526043746743`*^9}, {
   3.914652703767603*^9, 3.9146527096589904`*^9}, {3.914652788077436*^9, 
   3.914652790195405*^9}, 3.91465408263822*^9, {3.91465425635472*^9, 
   3.9146542680376806`*^9}, 3.914654884285036*^9, 3.9179242951193886`*^9, 
   3.9179254460598335`*^9, {3.917926227183917*^9, 3.917926240923725*^9}, 
   3.9179263183594923`*^9, {3.917927316870076*^9, 3.917927322556719*^9}, {
   3.9179280025767155`*^9, 3.9179280026865125`*^9}, {3.917932454170498*^9, 
   3.9179324802109356`*^9}, {3.9179393236777415`*^9, 
   3.9179393436748543`*^9}, {3.917939754680348*^9, 3.9179397605563173`*^9}, {
   3.9179398367773805`*^9, 3.9179398384223084`*^9}, 3.91794032014648*^9, {
   3.917941185520915*^9, 3.9179411917857175`*^9}, {3.9179413012770367`*^9, 
   3.917941302643552*^9}, 3.9179415295059304`*^9, 3.9179419504108887`*^9, {
   3.917942310410277*^9, 3.917942326228967*^9}, 3.917942939285363*^9, {
   3.9179435725590906`*^9, 3.917943585020085*^9}, {3.917944231763702*^9, 
   3.917944244415347*^9}, {3.9179481386432533`*^9, 3.9179481671614513`*^9}, {
   3.917950742243765*^9, 3.917950756875954*^9}, {3.917954855969741*^9, 
   3.9179549378616934`*^9}, {3.918004839882752*^9, 3.9180048453849106`*^9}, {
   3.918011410203605*^9, 3.9180114201355505`*^9}, 3.918011482467614*^9, {
   3.91801440578876*^9, 3.9180144322767076`*^9}, {3.9181181735946145`*^9, 
   3.9181182815453634`*^9}, 3.918139286180654*^9, {3.918203874347584*^9, 
   3.9182038778445067`*^9}, {3.918266205775564*^9, 3.9182662131828737`*^9}, {
   3.918268178069663*^9, 3.9182681796345706`*^9}, {3.9182764918390775`*^9, 
   3.918276500500983*^9}, 3.9182787283850107`*^9, 3.919233325139193*^9, {
   3.919243784468746*^9, 3.919243787540783*^9}, 3.919244903858489*^9, 
   3.919246574171431*^9, {3.9192477290910378`*^9, 3.9192477292791133`*^9}, 
   3.9192490842941847`*^9, {3.919250835826181*^9, 3.91925083665794*^9}, 
   3.919252091321312*^9, {3.91948598155534*^9, 3.919485982025096*^9}, {
   3.9208797019052324`*^9, 3.9208797110479937`*^9}, {3.9208802788643064`*^9, 
   3.920880280964941*^9}, {3.922003989441448*^9, 3.92200399135639*^9}, {
   3.950438718338213*^9, 3.9504387371841416`*^9}, {3.950438799187098*^9, 
   3.950438821766016*^9}, {3.9505258298009768`*^9, 3.9505258341143513`*^9}, 
   3.9505778390264974`*^9, {3.950658060610673*^9, 3.950658062749585*^9}, 
   3.950676777472314*^9, {3.9506907840795326`*^9, 3.9506907862825885`*^9}, {
   3.950691035923746*^9, 3.9506910471479483`*^9}, {3.950740598509344*^9, 
   3.950740602430503*^9}, {3.9507428401047335`*^9, 3.9507428423209543`*^9}, {
   3.9507454471811314`*^9, 3.950745454671785*^9}, {3.950751580947688*^9, 
   3.9507515888879037`*^9}, {3.9507680096684685`*^9, 3.950768055612397*^9}, {
   3.9507681444713707`*^9, 3.9507681658744793`*^9}, {3.9507683643111076`*^9, 
   3.9507684327062764`*^9}, 3.950775952693344*^9, {3.950783975525206*^9, 
   3.9507839816605334`*^9}, {3.9507840708302865`*^9, 
   3.9507840806808605`*^9}, {3.950827303598422*^9, 3.950827457226961*^9}, {
   3.950827603869421*^9, 3.9508276050699687`*^9}, {3.9508276420625973`*^9, 
   3.9508276423265204`*^9}, {3.950827692768468*^9, 3.9508277001976953`*^9}, {
   3.9508278115196543`*^9, 3.9508278144953375`*^9}, {3.9508336247910895`*^9, 
   3.950833629352666*^9}, {3.9508336850067844`*^9, 3.9508336872932377`*^9}, 
   3.950833719153511*^9, {3.9508483950937796`*^9, 3.950848411268839*^9}, {
   3.950848626526367*^9, 3.950848690093646*^9}, {3.9508521518044133`*^9, 
   3.9508521821641865`*^9}, 3.950854930087347*^9, 3.950855330554405*^9, {
   3.950855384756324*^9, 3.950855412416128*^9}, 3.9509506800120316`*^9, {
   3.951457936593671*^9, 3.9514579414859667`*^9}, {3.9514579784625673`*^9, 
   3.951457978549156*^9}, {3.951800576701006*^9, 3.9518005901233006`*^9}, {
   3.9531816067190104`*^9, 3.953181620602968*^9}, {3.9531816873545203`*^9, 
   3.9531816877789693`*^9}, {3.953182123602495*^9, 3.953182166261016*^9}, {
   3.953182202902621*^9, 3.9531822516158314`*^9}, {3.953184708244658*^9, 
   3.9531847086402597`*^9}, {3.953184830223441*^9, 3.953184830450924*^9}, 
   3.9531861639617147`*^9, {3.9531862182037973`*^9, 3.9531862228783298`*^9}, {
   3.953186429236695*^9, 3.953186452936509*^9}, {3.9531865210369163`*^9, 
   3.9531865372196407`*^9}, {3.9531903512109585`*^9, 
   3.9531903974520583`*^9}, {3.953193840540639*^9, 3.9531938406905923`*^9}, 
   3.953193872551323*^9, 3.9531942530884123`*^9, {3.9531991907917337`*^9, 
   3.953199202419279*^9}, {3.953209313097272*^9, 3.9532093479641943`*^9}, {
   3.953247095916554*^9, 3.953247099190561*^9}, 3.953339315138853*^9, {
   3.953339806096222*^9, 3.953339823347953*^9}, {3.953339873338071*^9, 
   3.9533398838302193`*^9}, {3.953339933861194*^9, 3.953340108385341*^9}, {
   3.9533401439186535`*^9, 3.9533401661863394`*^9}, {3.953340199701767*^9, 
   3.9533402271828723`*^9}, {3.9533402653219824`*^9, 
   3.9533404513876657`*^9}, {3.9533404876757936`*^9, 3.95334056680375*^9}, {
   3.95334060086504*^9, 3.953340620490013*^9}, {3.9533406562113667`*^9, 
   3.953340656440303*^9}, {3.9533407081338863`*^9, 3.953340709529753*^9}, {
   3.953340752619916*^9, 3.9533408288773394`*^9}, {3.9533408784374847`*^9, 
   3.953340878957158*^9}, {3.9533409575059366`*^9, 3.953341034181197*^9}, {
   3.9533410835499516`*^9, 3.9533411024778013`*^9}, 3.953341196428506*^9, {
   3.953341416894374*^9, 3.953341418344143*^9}, {3.953341501277767*^9, 
   3.953341561175782*^9}, {3.9533416785779867`*^9, 3.953341678771055*^9}, {
   3.9533543230948114`*^9, 3.953354357645657*^9}, {3.9533694391907396`*^9, 
   3.953369450417678*^9}, {3.953381176518972*^9, 3.953381180740451*^9}, {
   3.9533812687023067`*^9, 3.9533812704600067`*^9}, {3.953381376682583*^9, 
   3.9533814117189693`*^9}, 3.953381456815052*^9, {3.9533815498433943`*^9, 
   3.953381553160329*^9}, {3.953381598665079*^9, 3.9533816468425884`*^9}, {
   3.9533817018071046`*^9, 3.953381722040512*^9}, {3.953381796828887*^9, 
   3.9533818039698935`*^9}, {3.953388436810423*^9, 3.9533884390819955`*^9}, {
   3.953465697535449*^9, 3.9534657437961135`*^9}, 3.953465782421386*^9, {
   3.9534661387310314`*^9, 3.9534661389376507`*^9}, {3.953515016786744*^9, 
   3.9535151291744957`*^9}, {3.953515212842946*^9, 3.9535152637154007`*^9}, 
   3.953515471169894*^9, {3.953515546888586*^9, 3.95351560953994*^9}, {
   3.953515863309612*^9, 3.953515879202541*^9}, {3.953609484252493*^9, 
   3.953609506525179*^9}, {3.953774149537196*^9, 3.953774149940134*^9}, {
   3.953774478633333*^9, 3.9537744885048723`*^9}, {3.9537748678826303`*^9, 
   3.9537748790906725`*^9}, {3.9537755927727327`*^9, 
   3.9537755948890533`*^9}, {3.9537756502832117`*^9, 
   3.9537756830344324`*^9}, {3.9537757219618063`*^9, 3.953775726435315*^9}, {
   3.9537823457646427`*^9, 3.953782369873226*^9}, {3.9537830954974732`*^9, 
   3.9537831062548704`*^9}, {3.953783693412533*^9, 3.953783706856681*^9}, 
   3.953905807462446*^9, {3.9539058847998905`*^9, 3.9539058954689207`*^9}, {
   3.9539060263062525`*^9, 3.953906179487293*^9}, {3.9539428383982925`*^9, 
   3.9539428748327036`*^9}, {3.9539429224365683`*^9, 3.953942940050639*^9}, {
   3.9539506584502115`*^9, 3.9539506799042687`*^9}, {3.953953742115739*^9, 
   3.953953742359681*^9}, {3.953954579530053*^9, 3.9539545945998025`*^9}, {
   3.9539554050778217`*^9, 3.9539554195990424`*^9}, {3.9542333094141703`*^9, 
   3.9542333571517487`*^9}, {3.9542343222841654`*^9, 
   3.9542343230179973`*^9}, {3.954243780505064*^9, 3.9542438137788506`*^9}, {
   3.954248804288702*^9, 3.9542488418543615`*^9}, {3.954397434086666*^9, 
   3.954397465114152*^9}, 3.95440414433559*^9, {3.9544041923310595`*^9, 
   3.954404198112255*^9}, {3.9544195438852987`*^9, 3.954419560870422*^9}, {
   3.9544195967332935`*^9, 3.9544196108977284`*^9}, {3.958293668744943*^9, 
   3.9582937168918943`*^9}, {3.958293755644831*^9, 3.958293774725263*^9}, {
   3.9582959623707075`*^9, 3.9582959860491495`*^9}, {3.9582962216310377`*^9, 
   3.9582962218066196`*^9}, {3.958353862629108*^9, 3.9583539027672296`*^9}, {
   3.958355781734186*^9, 3.958355783167489*^9}, {3.95836493330859*^9, 
   3.9583649375674357`*^9}, 3.959751644145277*^9, 3.96044659544191*^9, {
   3.9839478208775587`*^9, 3.9839478306175313`*^9}, {3.989372075625787*^9, 
   3.9893720769967127`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"1121c1e3-2c62-478e-a675-4290c9ba0ecd"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372226030678*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"3702d4ab-bfef-4ab5-92f7-b769a5f0454f"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372230866932*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b5d9909e-4648-4c86-9087-61cb01e7494a"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722308710275`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"30fad9ed-65fd-4659-ab18-a6a08088d216"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722354246163`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"3e37ba27-62e7-4622-8bc7-54acf4cf4b95"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372235425618*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"6c86682c-0f7c-4b2e-bace-4b75da019771"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722400276937`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b7ad1ca2-d9af-4f7b-890b-70444e214f67"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722400296035`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"440bab9f-ef61-42c7-8a65-48844523019b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722447498555`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"60ce8e66-65d4-4a58-9874-7db12c09ab05"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722447509546`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"c752fb7f-2334-4eb6-b5bf-35053b0f7be6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372249522608*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b27c2c47-4885-4797-a211-b3f405212b92"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722495246105`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"4d15cb1e-e7ef-4d8e-aeb0-4859c33f7be0"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372254061494*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b101fcf7-eb4c-47e5-8e56-49426c5c0baa"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722540634823`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"29c5db22-5353-4dc6-8583-ccf99aa3b454"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722586998153`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"811e3371-eabb-49d4-a234-a89132691f71"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372258701816*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"576228aa-f1ed-4159-a532-49a44196e42c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722632065086`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"8ca03376-2bca-45f9-b220-bf3821666c4e"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372263207509*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"cafc8431-03c4-48e9-8e64-5a66d2550a82"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372267561865*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"52971260-c42c-4318-8a80-de1046a06a39"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722675638657`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"dbe229db-4a51-43bb-9aef-de4ac0d0cc40"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722719972486`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"6306117b-e16f-4a99-9680-048ff459c453"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372271999366*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"4da3dc7c-5ee0-41ff-8791-dd50c195fc24"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372276366707*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"3ad7fbfe-fd0d-4893-895f-3e24ab3cd64a"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722763677073`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"670014be-51bd-456f-9312-a8749d4b0af5"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372280578752*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"29d272be-b1f6-4c85-81cb-eb919f23f6cd"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722805807567`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"24f183f1-a36e-4c1a-a553-378dc0e3f125"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372284673449*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"bc96ff46-a8f6-4f9d-bd5b-9a6b54a0bf91"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372284675907*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"03d66fac-d233-45d3-8e23-522ce48dddac"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372288734108*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"051b533a-3d36-4ff9-9928-3ea86a8720eb"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372288737417*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"299769ff-4a04-47a5-ac81-91234581867b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722928433495`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"800c4b62-6d26-4f5e-8904-e6d51932ca3e"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372292848259*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"0f8101c7-9fd5-45b5-80e9-f4c2f0b4260c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372296727598*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"481463d8-740b-435a-9a31-f48d45cf7771"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893722967295985`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"ba7db9c3-c480-4a9a-b040-ef2bbf973cc6"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372300564497*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"9dda55c1-93a6-4945-a46d-f1e0fc8eaaf3"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372300568863*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"8243c66b-ab1b-4d43-9375-d27bc583aef7"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723043248777`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"f18efc8a-4e56-4dc7-a0cc-0b9744252ed2"],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723043310347`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"7cedcb3b-a75e-4dcf-b42d-5953ad3c040d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723079894695`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"243d29de-0d34-4f4b-93fe-a00a3811d448"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723079944983`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"46247c23-c0b2-4275-90cd-729c3a0ef215"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723114375877`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"c89754ae-f6a5-491f-8863-e4ba6b2b480b"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723114395895`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"f2977898-dee1-4f8c-880b-a655ae72a44e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372314999748*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"9c578c36-11c9-4611-9f6b-9a088392f674"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.989372315001747*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"2da32caf-bcc4-4294-a4b5-59bdc6fb4fbd"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723183048363`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"1b33b8e3-e951-4686-845b-43598b8d0c90"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723183068495`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"0ae91dd4-3c50-4da6-b24d-b178bc7e89d4"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723215448694`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"d63bc2c1-15ca-43a1-9637-07c2ccbb08c0"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.98937232155023*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"05917b36-dc3c-4f44-a87b-bad47f5da12f"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723246393394`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"b91f371d-1747-4d68-abcf-f3d97905cbd2"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723246443396`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"349ba82c-9477-4ff5-90f3-2ddd64b985ec"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.9583554478554296`*^9, 3.9583559185029445`*^9, 
  3.958365408369757*^9, 3.9597520294407153`*^9, 3.960446646878722*^9, 
  3.9839478807772865`*^9, 3.9893723277136087`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"033d9867-bed8-4900-b999-7c6f2522a375"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
   "\"\<E:\\\\ETHmono2D\\\\data\\\\HCB_Lx5Ly4Up4\\\\ocOraveOnmEb_omega02to50_\
domega0025.wdx\>\"", ",", "ocOraveOnmEb"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.953369497384107*^9, 3.9533695023649817`*^9}, {
   3.953466169330346*^9, 3.9534662049818735`*^9}, {3.953604801526613*^9, 
   3.9536048160361557`*^9}, {3.953609894642989*^9, 3.9536099183313637`*^9}, {
   3.9536184646491065`*^9, 3.9536184814604783`*^9}, {3.95423342827841*^9, 
   3.9542334404562025`*^9}, {3.954233503781398*^9, 3.9542335041653037`*^9}, {
   3.9542438693071146`*^9, 3.954243876868685*^9}, {3.9542525536850047`*^9, 
   3.9542525607384653`*^9}, {3.9544042104784546`*^9, 
   3.9544042272432995`*^9}, {3.9544196796235137`*^9, 3.954419693381078*^9}, {
   3.9582938627559223`*^9, 3.9582939039956217`*^9}, {3.958353941870142*^9, 
   3.9583539617309036`*^9}, {3.958365011374195*^9, 3.958365032829835*^9}, {
   3.9597516727742767`*^9, 3.9597516809089184`*^9}, {3.9839478551666727`*^9, 
   3.983947875462475*^9}, 3.989372092264103*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"11b7b9b9-54c4-4272-88fc-893717ca7d0a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ocOraveOnmEb", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"ocOraveOnmEb", "[", 
      RowBox[{"[", "5", "]"}], "]"}], ",", 
     RowBox[{"ocOraveOnmEb", "[", 
      RowBox[{"[", "10", "]"}], "]"}], ",", 
     RowBox[{"ocOraveOnmEb", "[", 
      RowBox[{"[", "15", "]"}], "]"}], ",", 
     RowBox[{"ocOraveOnmEb", "[", 
      RowBox[{"[", "20", "]"}], "]"}], ",", 
     RowBox[{"ocOraveOnmEb", "[", 
      RowBox[{"[", "25", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.958296004259819*^9, 3.9582960151243424`*^9}, {
  3.9582962649125466`*^9, 3.958296290478567*^9}, {3.9583534902583065`*^9, 
  3.9583534965163736`*^9}, {3.9583539758996797`*^9, 3.958353988269326*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"2558cac6-3385-434f-baf1-3709234a05fb"],

Cell[BoxData[
 GraphicsBox[{{}, {{{}, {}, 
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAWYiHp8FBHsBExTUDf8zDP3tXcCtl
chvARxQXdNQzyj+Ei7l6SPwYwAHDCm4N3NI/nKcXynZ/FsCNjTUrKLPYPx/C
MODALBTAClIzufRX3z9aA/sAK6YRwBtD1ptbTOM/Hv5SrmNuDsCBjyk2AbHm
P3XtJwXtfgnAqh1gdFtH6j8Cir6en40EwCtJFeQw4e0/Mximutxl/780ISwb
9pLwP6WYYlseAPa/ogQYcsnr8T/aDQD2GPLnv/0Uiple/vI/OuU2H8smwr+W
yzigAGrzP5TqhzVu49w/7eigCZtT8z9JTJvnlKfwPwEYvbjV5PI/4YU266Ol
+j8kHwtPUs/xP7hwzRMCHgJAy1dQLRmQ8D/TQrFr8PIGQGwdk1kmGO4/981d
Kk3wC0AZ6m5u90XqP0r1BnE5aRBAaALXgmyv5j++gA7jWdESQPjDyPJByuI/
XXT8K1dIFUD4qsQWKe/dP7nNGBtPyxdAJQJbFFZw1z+Q7f+vwUMaQOXVQGdO
7dA/lL9H/RydHEB/ydKyylzHP8AnwTk=
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAK1DdZ0eQHsAnvdfA+QLFP8zSmhDf
6BvAqS37YfxQzT9vRqMfo5IZwHvGovmm0tM/HuRRt4gTF8BzhjGkehHaPzWV
SggsjBTAjZ4uj+f/3z92LujGLQ0SwB5/+wLUoeM/SLfQwMQyD8DT4+HTJG3n
P9RQVbofVwrAJ8FCNMoZ6z8Th4h7VYQFwKwKYufpnO4/n3EC6i97AMDIYtAs
gyLxP5x45+fR8va/2G9xW0qc8j8azUj5Jsrrv18Bt3e0ZvM/aG7d5KpZ0L/R
Kh0bqin0P/HYOENiCtc/xpVNH7oX9D88AEfapBbvP34x4MIxkvM/hS9Ny16e
+D8XZCnzjeDyP6AceT9OTAFAgqo0+b9w8T+QMhbWqioGQP+StcZ70+8/4zn2
izEXC0CuWbuYgFvsP2PY5rSu8A9AE07aXabO6D+H2ly352cSQGkXHXQMDOU/
/WEg2FvcFECYEV+4jR7hP67CKYK1ZxdAuUlMCfPH2j8IYQPDLtgZQKorGk6n
wtM/GeDDJF9yHEBp97DDcDXPP43Xx9E=
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAaZa8nUwSIMD10cCs+3nBP1XQzqcG
Qx3AtmsQtIKvzD9HiQlefEwbwAl9Y+9t3tI/A+yDeoyhGMAy6KRxmobZP0FL
ehvWSRbAG8G6v95S3z/2uZyNW7oTwMHGVrw+0+I/tstg5j1SEcCGyaZQamTm
P1Pkkn+2mg3APlY6NP3U6T85F0lnK8IIwA6PX3wegO0/7avXZc3YA8CBU7hV
UFLwP0vYv5g7u/2/2bAInLnF8T+kRd8bZG/0v1U0UMit1vI/tLgKH61f5b+i
pAX015jzP/Ld/OOopqm/5PPWZ60O9D/NfvMESpPhP32G/ucs8PM/zGiZ7Gcg
8j9Kqwj21m7zP5lOFYK58/s/+c0Sj36c8j9ljfFJz+sCQMRPoh6yRfE/P7Zn
P1CqB0A79jaOrYzvPwfIFhwyjgxA6fliIW2g7D/FqccLprkQQFXv1Z2Q9Og/
0zLAzqEvE0A99De+LHnlP8Vkl2U2rBVAsGAePlIe4j9BaufWNDYYQFDW03kI
Pd0/BqAVTNCIGkDEzTDOWZ/WP4Np0Ys=
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBoQFe/iFib1JlAgAAABkAAAACAAAAi4rxijOpHsDDyDUqTHvGP1qVS4jX
jBvA2H78aWXazz/zcRFwc5IZwDkh52DQLNQ/cLL7ma+7FsAK57wGo3DaP1wj
XSEhZxTAjZY+b/ED4D/ttlkAqNARwJ+ers09wuI/gKU+WArWDsDGiZgKsC3m
P9DVFXts0wnAwXjFxVJP6T9Sc+NyQyYFwL9iu+2TNuw/B2KmbcAvAMAZAEgP
OAjvP/iMr+7vk/a/dY0JC+568D/YBVTjvhLqv1oepR92PvE/DURxhd+/y7+4
yU1vMbvxPwxfAwF7x9k/OWEoMme88T+NvcRgbvjvP3Sea/KVffE/DHMpint8
+T9V7gkYXLvwP37QTZn8rwFAX39hXaBi7z8rhP7LOZIGQByhOoUQk+w/sHTg
yjw8C0DN5UVm6lrpP55n1mngGBBAl99fSABR5j/4PFh9BIsSQPuEx/Ps7uI/
DQ2Gc+UJFUBb2BRLDODfP8rxg1q2aRdAop432Bz+2T/Hhf7glkcaQOfX0A5A
Z9M/fkGXnjFiHEB437k/xjrNP1AtxrY=
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAouN7ljyRHMDwjxMdOXjIP2tkGLO/
zRnAqjctV8AX0T/AfgDsyrEXwAWtr/m8LNQ//HxxeczfFMCKCSTELpnZP443
tdYaiBLAJbmiZOjJ3T8lmQXUnwIQwHsWjPMERuE/x8U0KipPC8Bo26D39z7k
P8TsVPk4IwbAnC/fsNKm5j+n7E7Zs4YBwMgc+Nl8Fuk/4pQcCkxo+b8HCR9P
2B7rPwrq8CrmVu+/HxIkPaqP7D86Vzwl9I3Xv+d3nyULT+0/2Ui9lllqzT/m
ef48dKftP1zhNlx10+o/EvbA0pw97T/pnu4Kyej2P+v4l9CiDuw/pgqQhGRK
AEAlm9YqbDvqP3Oi0bRNMwVAEnCIx+sA6D/SF7pHaR0KQI8shtnbWeU/vhAO
8vjMDkAGUQcrP4biPyha2ZCZ2xFAu7mwXpb83z9dFzLEimMUQM6MnNd+0Ns/
t3Op4Q==
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwBYQGe/iFib1JlAgAAABUAAAACAAAAaL0YzpuwGsAEsbm9htG+P62kgrQj
1BfAZY7BJdFexj/5GqFcx8cVwGVKdmzKs80/roecgFL6EsC26zgTFTjUPxmo
TiW3qhDANpbjaS0h2D9TmlQGAHwMwF+8LRmi3ts/x4a6zNyiB8CIVjFNFUjg
PwwjZ6volALAxkX1ajbQ4T+ElfPMeqz7v3qoCbNDnOM/l/Y5iQJG8r+2SZo6
INvkP5iWv9id1eC/P2H3Swmd5T/dJ1n87bKzPwZ7GrryDOY/kLzssiHn5T8o
NCtw4eblPyDu314JoPQ/J2jHVV1N5T+S9aIo9xr+P4Z3VuWN5eM/kHDfiF/T
A0BpMyIQyiDiPwO7VF2B5ghAYQAQbB5T4D+orxDLn6MNQPhqAVjSFtw/DcVJ
ujxBEUDNYqbs2BPYPwbYpVkclxNAA8e/yWGE0z+1ZFcEpGAWQBpMm8r9I8w/
ReCnUg==
       "]]}}, {
     {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], DiskBox[{0, 0}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[
        6.272]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAFmIh6fBQR7ARMU1A3/Mwz97
V3ArZXIbwEcUF3TUM8o/hIu5ekj8GMABwwpuDdzSP5ynF8p2fxbAjY01Kyiz
2D8fwjDgwCwUwApSM7n0V98/WgP7ACumEcAbQ9abW0zjPx7+Uq5jbg7AgY8p
NgGx5j917ScF7X4JwKodYHRbR+o/Aoq+np+NBMArSRXkMOHtPzMYprrcZf+/
NCEsG/aS8D+lmGJbHgD2v6IEGHLJ6/E/2g0A9hjy57/9FIqZXv7yPzrlNh/L
JsK/lss4oABq8z+U6oc1buPcP+3ooAmbU/M/SUyb55Sn8D8BGL241eTyP+GF
Nuujpfo/JB8LT1LP8T+4cM0TAh4CQMtXUC0ZkPA/00Kxa/DyBkBsHZNZJhju
P/fNXSpN8AtAGepubvdF6j9K9QZxOWkQQGgC14Jsr+Y/voAO41nREkD4w8jy
QcriP110/CtXSBVA+KrEFinv3T+5zRgbT8sXQCUCWxRWcNc/kO3/r8FDGkDl
1UBnTu3QP5S/R/0cnRxAf8nSsspcxz/Kc8E7
       "]]}, 
     {RGBColor[0.880722, 0.611041, 0.142051], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], PolygonBox[{{-1, -1}, {1, -1}, {1, 1}, {-1, 1}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[6.72]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAACtQ3WdHkB7AJ73XwPkCxT/M
0poQ3+gbwKkt+2H8UM0/b0ajH6OSGcB7xqL5ptLTPx7kUbeIExfAc4YxpHoR
2j81lUoILIwUwI2eLo/n/98/di7oxi0NEsAef/sC1KHjP0i30MDEMg/A0+Ph
0yRt5z/UUFW6H1cKwCfBQjTKGes/E4eIe1WEBcCsCmLn6ZzuP59xAuovewDA
yGLQLIMi8T+ceOfn0fL2v9hvcVtKnPI/Gs1I+SbK679fAbd3tGbzP2hu3eSq
WdC/0SodG6op9D/x2DhDYgrXP8aVTR+6F/Q/PABH2qQW7z9+MeDCMZLzP4Uv
Tctenvg/F2Qp843g8j+gHHk/TkwBQIKqNPm/cPE/kDIW1qoqBkD/krXGe9Pv
P+M59osxFwtArlm7mIBb7D9j2Oa0rvAPQBNO2l2mzug/h9pct+dnEkBpFx10
DAzlP/1hINhb3BRAmBFfuI0e4T+uwimCtWcXQLlJTAnzx9o/CGEDwy7YGUCq
KxpOp8LTPxngwyRfchxAafeww3A1zz+YI8fT
       "]]}, 
     {RGBColor[0.560181, 0.691569, 0.194885], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], PolygonBox[{{0, 1}, {1, 0}, {0, -1}, {-1, 0}}]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.560181, 0.691569, 0.194885], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[8.16]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAGmWvJ1MEiDA9dHArPt5wT9V
0M6nBkMdwLZrELSCr8w/R4kJXnxMG8AJfWPvbd7SPwPsg3qMoRjAMuikcZqG
2T9BS3ob1kkWwBvBur/eUt8/9rmcjVu6E8DBxla8PtPiP7bLYOY9UhHAhsmm
UGpk5j9T5JJ/tpoNwD5WOjT91Ok/ORdJZyvCCMAOj198HoDtP+2r12XN2APA
gVO4VVBS8D9L2L+YO7v9v9mwCJy5xfE/pEXfG2Rv9L9VNFDIrdbyP7S4Ch+t
X+W/oqQF9NeY8z/y3fzjqKapv+Tz1metDvQ/zX7zBEqT4T99hv7nLPDzP8xo
mexnIPI/SqsI9tZu8z+ZThWCufP7P/nNEo9+nPI/ZY3xSc/rAkDET6IeskXx
Pz+2Zz9QqgdAO/Y2jq2M7z8HyBYcMo4MQOn5YiFtoOw/xanHC6a5EEBV79Wd
kPToP9MywM6hLxNAPfQ3vix55T/FZJdlNqwVQLBgHj5SHuI/QWrn1jQ2GEBQ
1tN5CD3dPwagFUzQiBpAxM0wzlmf1j+NtdGN
       "]]}, 
     {RGBColor[0.922526, 0.385626, 0.209179], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], 
            PolygonBox[
             NCache[{{0, 1}, {-1, 1 - 3^Rational[1, 2]}, {
               1, 1 - 3^Rational[1, 2]}}, {{0, 
               1}, {-1, -0.7320508075688772}, {1, -0.7320508075688772}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[7.6]], CompressedData["
1:eJwBpQFa/iFib1JlAwAAABkAAAABAAAAAgAAAIuK8YozqR7Aw8g1Kkx7xj9a
lUuI14wbwNh+/Gll2s8/83ERcHOSGcA5Iedg0CzUP3Cy+5mvuxbACue8BqNw
2j9cI10hIWcUwI2WPm/xA+A/7bZZAKjQEcCfnq7NPcLiP4ClPlgK1g7AxomY
CrAt5j/Q1RV7bNMJwMF4xcVST+k/UnPjckMmBcC/YrvtkzbsPwdipm3ALwDA
GQBIDzgI7z/4jK/u75P2v3WNCQvuevA/2AVU474S6r9aHqUfdj7xPw1EcYXf
v8u/uMlNbzG78T8MXwMBe8fZPzlhKDJnvPE/jb3EYG747z90nmvylX3xPwxz
KYp7fPk/Ve4JGFy78D9+0E2Z/K8BQF9/YV2gYu8/K4T+yzmSBkAcoTqFEJPs
P7B04Mo8PAtAzeVFZupa6T+eZ9Zp4BgQQJffX0gAUeY/+DxYfQSLEkD7hMfz
7O7iPw0NhnPlCRVAW9gUSwzg3z/K8YNatmkXQKKeN9gc/tk/x4X+4JZHGkDn
19AOQGfTP35Bl54xYhxAeN+5P8Y6zT9aeca4
       "]]}, 
     {RGBColor[0.528488, 0.470624, 0.701351], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[
           {EdgeForm[None], 
            PolygonBox[
             NCache[{{0, -1}, {-1, -1 + 3^Rational[1, 2]}, {
               1, -1 + 3^Rational[1, 2]}}, {{
               0, -1}, {-1, 0.7320508075688772}, {1, 0.7320508075688772}}]]}],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.528488, 0.470624, 0.701351], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[7.68]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAKLje5Y8kRzA8I8THTl4yD9r
ZBizv80ZwKo3LVfAF9E/wH4A7MqxF8AFra/5vCzUP/x8cXnM3xTAigkkxC6Z
2T+ON7XWGogSwCW5omToyd0/JZkF1J8CEMB7FozzBEbhP8fFNCoqTwvAaNug
9/c+5D/E7FT5OCMGwJwv37DSpuY/p+xO2bOGAcDIHPjZfBbpP+KUHApMaPm/
BwkfT9ge6z8K6vAq5lbvvx8SJD2qj+w/Olc8JfSN17/nd58lC0/tP9lIvZZZ
as0/5nn+PHSn7T9c4TZcddPqPxL2wNKcPe0/6Z7uCsno9j/r+JfQog7sP6YK
kIRkSgBAJZvWKmw76j9zotG0TTMFQBJwiMfrAOg/0he6R2kdCkCPLIbZ21nl
P74QDvL4zA5ABlEHKz+G4j8oWtmQmdsRQLu5sF6W/N8/XRcyxIpjFEDOjJzX
ftDbP8EvqeM=
       "]]}, 
     {RGBColor[0.772079, 0.431554, 0.102387], PointSize[0.009166666666666668],
       AbsoluteThickness[1.6], GeometricTransformationBox[InsetBox[
        FormBox[
         StyleBox[
          GraphicsBox[CircleBox[{0, 0}]],
          StripOnInput->False,
          GraphicsBoxOptions->{DefaultBaseStyle->Directive[
            PointSize[0.009166666666666668], 
            RGBColor[0.772079, 0.431554, 0.102387], 
            AbsoluteThickness[1.6]]}],
         TraditionalForm], {0., 0.}, Automatic, Offset[
        7.168]], CompressedData["
1:eJwBZQGa/iFib1JlAwAAABUAAAABAAAAAgAAAGi9GM6bsBrABLG5vYbRvj+t
pIK0I9QXwGWOwSXRXsY/+RqhXMfHFcBlSnZsyrPNP66HnIBS+hLAtus4ExU4
1D8ZqE4lt6oQwDaW42ktIdg/U5pUBgB8DMBfvC0Zot7bP8eGuszcogfAiFYx
TRVI4D8MI2er6JQCwMZF9Wo20OE/hJXzzHqs+796qAmzQ5zjP5f2OYkCRvK/
tkmaOiDb5D+Ylr/YndXgvz9h90sJneU/3SdZ/O2ysz8Gexq68gzmP5C87LIh
5+U/KDQrcOHm5T8g7t9eCaD0Pydox1VdTeU/kvWiKPca/j+Gd1bljeXjP5Bw
34hf0wNAaTMiEMog4j8Du1RdgeYIQGEAEGweU+A/qK8Qy5+jDUD4agFY0hbc
Pw3FSbo8QRFAzWKm7NgT2D8G2KVZHJcTQAPHv8lhhNM/tWRXBKRgFkAaTJvK
/SPMP0+cp1Q=
       "]]}}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}},
  PlotRange->{{-8.035740784903469, 7.153430898193523}, {
    0, 1.2601719912660665`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9604467121275663`*^9, 3.983948004604414*^9, 
  3.9893723279253964`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"a473ef6f-4a42-439f-abad-0a75190b544f"]
}, Open  ]]
},
WindowSize->{700.8, 541.8},
WindowMargins->{{40.199999999999996`, Automatic}, {
  3.6000000000000227`, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7937e806-7c2c-454f-9b16-9714a3791c89"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 159, 3, 28, "Input",ExpressionUUID->"7c0e549f-36cb-494e-927e-d4f412d08d62"],
Cell[720, 25, 1873, 47, 200, "Input",ExpressionUUID->"3725d0e4-5d72-42fb-83db-69fc450289d4"],
Cell[CellGroupData[{
Cell[2618, 76, 2957, 89, 276, "Input",ExpressionUUID->"8d343516-019a-49cc-81de-276cf64c842d"],
Cell[CellGroupData[{
Cell[5600, 169, 759, 14, 22, "Print",ExpressionUUID->"113eb4c9-da81-4955-852f-89bdd11b999b"],
Cell[6362, 185, 745, 14, 22, "Print",ExpressionUUID->"e7e83b5b-a4b8-4574-bfad-9d4f2df9ae01"],
Cell[7110, 201, 2483, 74, 75, "Print",ExpressionUUID->"63b6b64e-354d-4182-9a7d-c45ffa5de9f8"]
}, Open  ]]
}, Open  ]],
Cell[9620, 279, 329, 10, 8, "Text",ExpressionUUID->"fbd70358-1515-4ca3-a3de-cb05f5b693bf"],
Cell[9952, 291, 640, 16, 48, "Input",ExpressionUUID->"644cddd0-e515-4239-891e-98627746e71e"],
Cell[10595, 309, 2411, 61, 162, "Input",ExpressionUUID->"a9b88ffc-db49-4241-98ca-483903ad0ff1"],
Cell[13009, 372, 1778, 46, 105, "Input",ExpressionUUID->"766aba2e-0a08-4a68-9889-eb5b92ae514d"],
Cell[14790, 420, 634, 17, 48, "Input",ExpressionUUID->"d483439f-3ba2-4987-8a75-e6c71b63fb04"],
Cell[15427, 439, 292, 6, 28, "Input",ExpressionUUID->"d7f317ec-33a6-42a2-982e-b06cb4dbac17"],
Cell[15722, 447, 329, 10, 8, "Text",ExpressionUUID->"b68d713d-9e46-4648-b159-2f9797447032"],
Cell[CellGroupData[{
Cell[16076, 461, 420, 9, 48, "Input",ExpressionUUID->"5e0f6ee6-dc74-4bea-be25-d2f7278d5896"],
Cell[16499, 472, 696, 14, 65, "Message",ExpressionUUID->"1cdc7e93-837e-4fae-9a6d-788519035987"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17232, 491, 608, 12, 48, "Input",ExpressionUUID->"b7afc370-ca53-4225-9ed8-4f659cac3699"],
Cell[17843, 505, 8061, 139, 252, "Output",ExpressionUUID->"ba4b75c4-6a5c-45a1-a58f-43feede3b87b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25941, 649, 327, 6, 28, "Input",ExpressionUUID->"bda94b38-c60d-49c4-9ce3-51079ecf076c"],
Cell[26271, 657, 700, 14, 65, "Message",ExpressionUUID->"3e286828-4486-4b72-b464-e5163032e1f6"]
}, Open  ]],
Cell[26986, 674, 332, 6, 28, "Input",ExpressionUUID->"65ee03a4-3fce-4779-947f-d60d3bafe8a8"],
Cell[27321, 682, 823, 17, 28, "Input",ExpressionUUID->"9bc27e15-8fd8-4d58-843d-b3abe2b68d2a"],
Cell[28147, 701, 1027, 27, 86, "Input",ExpressionUUID->"ac7f1543-b1b7-441e-847f-40bc7c741b0e"],
Cell[29177, 730, 342, 7, 28, "Input",ExpressionUUID->"a53d8c91-c023-4cda-8545-e16f16ca9828"],
Cell[29522, 739, 342, 7, 28, "Input",ExpressionUUID->"fcc88d5d-4ac0-4311-b42b-8868b45f0a68"],
Cell[29867, 748, 329, 10, 8, "Text",ExpressionUUID->"8c0ce131-3312-4c5f-950c-0a65f8e4a133"],
Cell[30199, 760, 379, 8, 28, "Input",ExpressionUUID->"818a4584-0fa1-4845-93ca-b58306fba658"],
Cell[CellGroupData[{
Cell[30603, 772, 13628, 223, 314, "Input",ExpressionUUID->"b4e58975-87a5-458b-b2d2-f31e3436d141"],
Cell[CellGroupData[{
Cell[44256, 999, 195, 4, 22, "Print",ExpressionUUID->"753bcf9d-121c-434b-a228-5d2c752c72f1"],
Cell[44454, 1005, 199, 4, 22, "Print",ExpressionUUID->"45b87717-3ae6-405e-bb7c-0d5b4bcef530"]
}, Open  ]],
Cell[44668, 1012, 1125, 20, 64, "Message",ExpressionUUID->"c47bfc3a-6cc6-4ec9-b137-892c6bcbacf7"],
Cell[45796, 1034, 1128, 20, 64, "Message",ExpressionUUID->"6cfab2cf-ca87-43e7-80b9-68dc632b0ce9"],
Cell[46927, 1056, 1126, 20, 64, "Message",ExpressionUUID->"7fe15ee9-2452-4ae2-9dc4-56f24cc5f047"],
Cell[48056, 1078, 476, 10, 28, "Message",ExpressionUUID->"9b83fc2b-c52f-46aa-b4ba-bb8f46e2e12a"],
Cell[CellGroupData[{
Cell[48557, 1092, 196, 4, 22, "Print",ExpressionUUID->"e8ff9c1c-009e-4662-82a4-6fd3b3be1b98"],
Cell[48756, 1098, 201, 4, 22, "Print",ExpressionUUID->"99c6e861-4ff3-45be-8b16-b829e62b8909"],
Cell[48960, 1104, 196, 4, 22, "Print",ExpressionUUID->"f9b81bba-0a3a-407f-baa4-dacc88169f74"],
Cell[49159, 1110, 214, 4, 22, "Print",ExpressionUUID->"8d7c21b8-5583-4358-adcb-e9e0660c66ff"],
Cell[49376, 1116, 198, 4, 22, "Print",ExpressionUUID->"08a48b32-6ddd-4e66-b9c8-6cd3c179808c"],
Cell[49577, 1122, 199, 4, 22, "Print",ExpressionUUID->"8e440277-ef42-4a52-b65b-dbcdee79c635"],
Cell[49779, 1128, 198, 4, 22, "Print",ExpressionUUID->"5e74384c-7893-4c79-8b5e-3478cddaa5d1"],
Cell[49980, 1134, 200, 4, 22, "Print",ExpressionUUID->"760ffdff-d000-49e2-b42f-24797de3d741"],
Cell[50183, 1140, 196, 4, 22, "Print",ExpressionUUID->"85d2bd35-a58c-489c-b136-9f54223f0e26"],
Cell[50382, 1146, 214, 4, 22, "Print",ExpressionUUID->"89522fe3-0aae-44e0-ac91-04b8581b7512"],
Cell[50599, 1152, 198, 4, 22, "Print",ExpressionUUID->"b6607416-a13f-4583-81e4-1b6596a2cb40"],
Cell[50800, 1158, 214, 4, 22, "Print",ExpressionUUID->"d27d33c4-2d47-4d85-b951-df96cd898934"],
Cell[51017, 1164, 198, 4, 22, "Print",ExpressionUUID->"09a96540-2c7c-49de-a633-bad4fdb79793"],
Cell[51218, 1170, 199, 4, 22, "Print",ExpressionUUID->"e430f662-622b-415b-aafa-594122a634e1"],
Cell[51420, 1176, 195, 4, 22, "Print",ExpressionUUID->"7b7da5cd-2773-44e2-9ad2-66e41cfef693"],
Cell[51618, 1182, 199, 4, 22, "Print",ExpressionUUID->"5f6ef629-1482-409c-a00d-31cffd77931b"],
Cell[51820, 1188, 199, 4, 22, "Print",ExpressionUUID->"52d8ca84-51bd-4860-baa6-7ed854e80e3d"],
Cell[52022, 1194, 200, 4, 22, "Print",ExpressionUUID->"fdbb2bdb-596a-405e-9448-160dab74ece6"],
Cell[52225, 1200, 197, 4, 22, "Print",ExpressionUUID->"b5ebf338-411d-415d-be6d-67d044fa5521"],
Cell[52425, 1206, 201, 4, 22, "Print",ExpressionUUID->"347d4e1f-1791-4b6b-8ff6-1712d1ba5ab0"],
Cell[52629, 1212, 199, 4, 22, "Print",ExpressionUUID->"ca8734ae-5663-4fa6-9519-42fd21a98f39"],
Cell[52831, 1218, 216, 4, 22, "Print",ExpressionUUID->"0e054068-4094-4e55-9aad-ca4ac78c01c9"],
Cell[53050, 1224, 197, 4, 22, "Print",ExpressionUUID->"11e9fadf-232c-48f9-a76b-799d0733ea82"],
Cell[53250, 1230, 201, 4, 22, "Print",ExpressionUUID->"86b17003-47b8-4557-b79c-c61d5b7d90c7"],
Cell[53454, 1236, 197, 4, 22, "Print",ExpressionUUID->"786fe2d6-339a-4833-9548-818c77744127"],
Cell[53654, 1242, 213, 4, 22, "Print",ExpressionUUID->"3e3a1196-ee37-41eb-879f-5cbc4d4603ac"],
Cell[53870, 1248, 199, 4, 22, "Print",ExpressionUUID->"7ee7b1d0-361c-46da-a06f-7b12287aea43"],
Cell[54072, 1254, 198, 4, 22, "Print",ExpressionUUID->"14e69c18-7c4b-435b-a9ee-894223b5680e"],
Cell[54273, 1260, 197, 4, 22, "Print",ExpressionUUID->"ca831c76-9ed4-4be5-b57b-a78187e9593f"],
Cell[54473, 1266, 199, 4, 22, "Print",ExpressionUUID->"81778ace-0893-4ea5-9a44-6e2219014a68"],
Cell[54675, 1272, 197, 4, 22, "Print",ExpressionUUID->"ea629f81-0077-4f37-ad35-c73b7e0679c3"],
Cell[54875, 1278, 216, 4, 22, "Print",ExpressionUUID->"4067943b-44a9-4386-a65c-369471960883"],
Cell[55094, 1284, 199, 4, 22, "Print",ExpressionUUID->"3abc81b5-4fa9-499e-8c81-956069dd3684"],
Cell[55296, 1290, 199, 4, 22, "Print",ExpressionUUID->"132aba84-0568-44e5-b4de-ea274353d3c4"],
Cell[55498, 1296, 197, 4, 22, "Print",ExpressionUUID->"bc11678e-541a-44ee-8ad2-042239fad880"],
Cell[55698, 1302, 216, 4, 22, "Print",ExpressionUUID->"b012746e-8113-486f-b908-b94c2ba8bf00"],
Cell[55917, 1308, 199, 4, 22, "Print",ExpressionUUID->"b2c83c27-2dc9-48bb-b286-1d74a655e88f"],
Cell[56119, 1314, 198, 4, 22, "Print",ExpressionUUID->"2587c8b9-5581-433f-be68-6568117516e4"],
Cell[56320, 1320, 199, 4, 22, "Print",ExpressionUUID->"d8212dc3-cb7c-44fa-8532-c940909dc8b4"],
Cell[56522, 1326, 201, 4, 22, "Print",ExpressionUUID->"7d26eadb-5e3e-42fa-848a-2b184c3f1e1a"],
Cell[56726, 1332, 199, 4, 22, "Print",ExpressionUUID->"abb3f0ed-1722-43f9-a242-57990c1a48a6"],
Cell[56928, 1338, 201, 4, 22, "Print",ExpressionUUID->"270f07b5-027e-4093-903c-1395b7835e22"],
Cell[57132, 1344, 197, 4, 22, "Print",ExpressionUUID->"1132b010-27aa-42d8-9802-271e276b6ba4"],
Cell[57332, 1350, 216, 4, 22, "Print",ExpressionUUID->"9023e541-e90b-46ac-9f23-f7a078e983aa"],
Cell[57551, 1356, 197, 4, 22, "Print",ExpressionUUID->"f3e1b924-b9f0-4f5e-a06e-1d8cce6487e5"],
Cell[57751, 1362, 213, 4, 22, "Print",ExpressionUUID->"2da66c9a-dfd1-4bf7-905a-279b3fa55565"],
Cell[57967, 1368, 199, 4, 22, "Print",ExpressionUUID->"3c599e2b-7540-4a26-872e-e156d9c8d7ee"],
Cell[58169, 1374, 200, 4, 22, "Print",ExpressionUUID->"96e33013-cd02-46f9-98cc-3e28f390700e"]
}, Open  ]]
}, Open  ]],
Cell[58396, 1382, 329, 10, 8, "Text",ExpressionUUID->"a62ec293-730b-44db-b9b2-bed87f9fdf77"],
Cell[58728, 1394, 394, 11, 61, "Input",ExpressionUUID->"b4a2fcc8-9716-49c0-98c3-27ed628fa9c4"],
Cell[59125, 1407, 1713, 35, 67, "Input",ExpressionUUID->"945185ef-5223-4e2b-91ac-d52e6b3555ea"],
Cell[CellGroupData[{
Cell[60863, 1446, 26620, 550, 1187, "Input",ExpressionUUID->"e6ca75bc-62ff-4a63-862a-ac7abb82cbf1"],
Cell[CellGroupData[{
Cell[87508, 2000, 423, 8, 22, "Print",ExpressionUUID->"03f81856-aa59-4797-a6ac-86b4cce579f7"],
Cell[87934, 2010, 425, 8, 22, "Print",ExpressionUUID->"8d0a9ea4-147a-4cf9-94e9-1889740a4e08"],
Cell[88362, 2020, 423, 8, 22, "Print",ExpressionUUID->"ecd94cf7-3c57-4663-a0ad-578b362c2e35"],
Cell[88788, 2030, 423, 8, 22, "Print",ExpressionUUID->"961dc59e-424d-4820-a044-9924f6dc0dba"],
Cell[89214, 2040, 425, 8, 22, "Print",ExpressionUUID->"ebacd16f-cc64-4fea-822f-e21e14db4b32"],
Cell[89642, 2050, 425, 8, 22, "Print",ExpressionUUID->"22d29ea9-196e-46bd-beef-717b3283a880"],
Cell[90070, 2060, 425, 8, 22, "Print",ExpressionUUID->"41a30a65-6f62-405e-aaff-292ddd3b417c"],
Cell[90498, 2070, 423, 8, 22, "Print",ExpressionUUID->"5e8396b8-4c88-40f6-b160-03190f2661c3"],
Cell[90924, 2080, 423, 8, 22, "Print",ExpressionUUID->"944dda52-9861-4831-b741-ab25bafe85c1"],
Cell[91350, 2090, 425, 8, 22, "Print",ExpressionUUID->"30448594-21ae-4cbe-8e4e-038cf6d86465"],
Cell[91778, 2100, 425, 8, 22, "Print",ExpressionUUID->"68b0fab6-ddde-408d-a402-13b605e33cca"],
Cell[92206, 2110, 425, 8, 22, "Print",ExpressionUUID->"40ce5373-9071-4db1-876b-3f307c5226de"],
Cell[92634, 2120, 425, 8, 22, "Print",ExpressionUUID->"45483076-f329-4892-82c3-be51a884222c"],
Cell[93062, 2130, 425, 8, 22, "Print",ExpressionUUID->"2bcfbdc6-afb6-4eab-9132-1162c67c0ca4"],
Cell[93490, 2140, 421, 8, 22, "Print",ExpressionUUID->"fbc5915d-45c7-415b-b7af-e6f3419deea4"],
Cell[93914, 2150, 422, 8, 22, "Print",ExpressionUUID->"26c19555-b7d8-4864-9233-e5b6e69272d0"],
Cell[94339, 2160, 425, 8, 22, "Print",ExpressionUUID->"3bee2453-ea59-432b-bafa-0941b0a0486b"],
Cell[94767, 2170, 423, 8, 22, "Print",ExpressionUUID->"f8c46a36-4078-4035-adfb-682d0a5cef06"],
Cell[95193, 2180, 426, 8, 22, "Print",ExpressionUUID->"59fed27a-87e1-486c-8ce0-ae45ffd359a6"],
Cell[95622, 2190, 425, 8, 22, "Print",ExpressionUUID->"1a3f4318-12ac-4e87-915c-0fef15118805"],
Cell[96050, 2200, 426, 8, 22, "Print",ExpressionUUID->"d345b1a6-eda0-426b-9a9a-094d1f96b822"],
Cell[96479, 2210, 422, 8, 22, "Print",ExpressionUUID->"87dc9eb4-8080-4eee-989b-e6dd4af8b9ac"],
Cell[96904, 2220, 424, 8, 22, "Print",ExpressionUUID->"b6380a28-5a60-400e-a922-4e8f1828cc99"],
Cell[97331, 2230, 425, 8, 22, "Print",ExpressionUUID->"52ae5929-c662-4630-9ec2-faa83d7866fe"],
Cell[97759, 2240, 424, 8, 22, "Print",ExpressionUUID->"87d8d9d3-a558-4fcd-8aca-36df98aa6640"],
Cell[98186, 2250, 425, 8, 22, "Print",ExpressionUUID->"97bc5d74-e86f-4771-b2be-0e0ef263126b"],
Cell[98614, 2260, 426, 8, 22, "Print",ExpressionUUID->"5bebf180-f2cc-4270-97cc-a63a06712bbf"],
Cell[99043, 2270, 423, 8, 22, "Print",ExpressionUUID->"ddf03c1a-d8e8-429d-b12a-a240d04307a3"],
Cell[99469, 2280, 426, 8, 22, "Print",ExpressionUUID->"0283cf9b-8800-4ddf-9a68-507cb1013902"],
Cell[99898, 2290, 423, 8, 22, "Print",ExpressionUUID->"3eb5f4a0-25be-4c97-8a60-3609671aa682"],
Cell[100324, 2300, 424, 8, 22, "Print",ExpressionUUID->"a9eafd9d-1031-4228-b29a-f1dd42116e92"],
Cell[100751, 2310, 423, 8, 22, "Print",ExpressionUUID->"8af7205c-de09-4dfe-9b52-6b7c9214f927"],
Cell[101177, 2320, 426, 8, 22, "Print",ExpressionUUID->"54ab31f0-d6b4-4576-8b03-7630b8b61ff6"],
Cell[101606, 2330, 425, 8, 22, "Print",ExpressionUUID->"e0681ce1-66b3-4c7f-82d6-5043ca59eb3b"],
Cell[102034, 2340, 426, 8, 22, "Print",ExpressionUUID->"fce4312b-3f4f-4521-acf1-e99cd3233e51"],
Cell[102463, 2350, 425, 8, 22, "Print",ExpressionUUID->"131123f4-09a9-45af-8bb5-7320b6db50fd"],
Cell[102891, 2360, 424, 8, 22, "Print",ExpressionUUID->"bbf5c788-3284-40b9-95b0-f24799dbc445"],
Cell[103318, 2370, 423, 8, 22, "Print",ExpressionUUID->"717dfbb4-fbaa-47f0-bbd1-68b907594aed"],
Cell[103744, 2380, 424, 8, 22, "Print",ExpressionUUID->"f03f92b4-c6cb-4965-9280-8f3106135d9a"],
Cell[104171, 2390, 423, 8, 22, "Print",ExpressionUUID->"7d71c3b4-c104-4d61-ad3e-311c75a32847"],
Cell[104597, 2400, 424, 8, 22, "Print",ExpressionUUID->"7238fec8-4be9-4857-b05b-2a8fa8600f56"],
Cell[105024, 2410, 425, 8, 22, "Print",ExpressionUUID->"8337cf31-efbf-4b36-a757-23fa8a650783"],
Cell[105452, 2420, 424, 8, 22, "Print",ExpressionUUID->"2477afe8-c00d-4815-a006-214f34fe5e52"],
Cell[105879, 2430, 425, 8, 22, "Print",ExpressionUUID->"84657fe0-08ae-4c94-967d-063526254e7e"],
Cell[106307, 2440, 426, 8, 22, "Print",ExpressionUUID->"5c1f47e8-97ee-4583-9599-4beec9b38b71"],
Cell[106736, 2450, 423, 8, 22, "Print",ExpressionUUID->"6218a5ca-45aa-43b4-b0c1-dd42d7948b90"],
Cell[107162, 2460, 426, 8, 22, "Print",ExpressionUUID->"826b5b08-70c0-45fd-af70-5c81ebee82d7"],
Cell[107591, 2470, 425, 8, 22, "Print",ExpressionUUID->"438476ec-7c53-4e4e-a485-7469d4472bbd"],
Cell[108019, 2480, 426, 8, 22, "Print",ExpressionUUID->"92293c3c-2ae9-485b-a67e-f21035a0ea22"],
Cell[108448, 2490, 423, 8, 22, "Print",ExpressionUUID->"d39ca486-e7b9-4f35-92a7-4cc47a81a266"]
}, Open  ]]
}, Open  ]],
Cell[108898, 2502, 1110, 17, 48, "Input",ExpressionUUID->"44251f44-364c-48ba-9ad6-c5832302bb08"],
Cell[CellGroupData[{
Cell[110033, 2523, 1006, 23, 67, "Input",ExpressionUUID->"1f8c6291-2cb4-4b00-bb0b-800e8a0f3050"],
Cell[111042, 2548, 12700, 256, 249, "Output",ExpressionUUID->"c3612e1d-e8e3-49c9-a497-1aa8b3be9313"]
}, Open  ]],
Cell[123757, 2807, 331, 10, 5, "Text",ExpressionUUID->"528b4996-7924-455f-ab71-b83a5b48c86d"],
Cell[124091, 2819, 446, 12, 87, "Input",ExpressionUUID->"f09f7dd5-21fe-46bc-8241-241f8409a97a"],
Cell[124540, 2833, 1663, 34, 67, "Input",ExpressionUUID->"1fc87002-5970-4d59-aa1f-3a332af166df"],
Cell[CellGroupData[{
Cell[126228, 2871, 26693, 551, 1187, "Input",ExpressionUUID->"1121c1e3-2c62-478e-a675-4290c9ba0ecd"],
Cell[CellGroupData[{
Cell[152946, 3426, 320, 6, 22, "Print",ExpressionUUID->"3702d4ab-bfef-4ab5-92f7-b769a5f0454f"],
Cell[153269, 3434, 320, 6, 22, "Print",ExpressionUUID->"b5d9909e-4648-4c86-9087-61cb01e7494a"],
Cell[153592, 3442, 322, 6, 22, "Print",ExpressionUUID->"30fad9ed-65fd-4659-ab18-a6a08088d216"],
Cell[153917, 3450, 322, 6, 22, "Print",ExpressionUUID->"3e37ba27-62e7-4622-8bc7-54acf4cf4b95"],
Cell[154242, 3458, 320, 6, 22, "Print",ExpressionUUID->"6c86682c-0f7c-4b2e-bace-4b75da019771"],
Cell[154565, 3466, 322, 6, 22, "Print",ExpressionUUID->"b7ad1ca2-d9af-4f7b-890b-70444e214f67"],
Cell[154890, 3474, 322, 6, 22, "Print",ExpressionUUID->"440bab9f-ef61-42c7-8a65-48844523019b"],
Cell[155215, 3482, 322, 6, 22, "Print",ExpressionUUID->"60ce8e66-65d4-4a58-9874-7db12c09ab05"],
Cell[155540, 3490, 322, 6, 22, "Print",ExpressionUUID->"c752fb7f-2334-4eb6-b5bf-35053b0f7be6"],
Cell[155865, 3498, 320, 6, 22, "Print",ExpressionUUID->"b27c2c47-4885-4797-a211-b3f405212b92"],
Cell[156188, 3506, 322, 6, 22, "Print",ExpressionUUID->"4d15cb1e-e7ef-4d8e-aeb0-4859c33f7be0"],
Cell[156513, 3514, 320, 6, 22, "Print",ExpressionUUID->"b101fcf7-eb4c-47e5-8e56-49426c5c0baa"],
Cell[156836, 3522, 322, 6, 22, "Print",ExpressionUUID->"29c5db22-5353-4dc6-8583-ccf99aa3b454"],
Cell[157161, 3530, 322, 6, 22, "Print",ExpressionUUID->"811e3371-eabb-49d4-a234-a89132691f71"],
Cell[157486, 3538, 320, 6, 22, "Print",ExpressionUUID->"576228aa-f1ed-4159-a532-49a44196e42c"],
Cell[157809, 3546, 322, 6, 22, "Print",ExpressionUUID->"8ca03376-2bca-45f9-b220-bf3821666c4e"],
Cell[158134, 3554, 320, 6, 22, "Print",ExpressionUUID->"cafc8431-03c4-48e9-8e64-5a66d2550a82"],
Cell[158457, 3562, 320, 6, 22, "Print",ExpressionUUID->"52971260-c42c-4318-8a80-de1046a06a39"],
Cell[158780, 3570, 323, 6, 22, "Print",ExpressionUUID->"dbe229db-4a51-43bb-9aef-de4ac0d0cc40"],
Cell[159106, 3578, 322, 6, 22, "Print",ExpressionUUID->"6306117b-e16f-4a99-9680-048ff459c453"],
Cell[159431, 3586, 321, 6, 22, "Print",ExpressionUUID->"4da3dc7c-5ee0-41ff-8791-dd50c195fc24"],
Cell[159755, 3594, 320, 6, 22, "Print",ExpressionUUID->"3ad7fbfe-fd0d-4893-895f-3e24ab3cd64a"],
Cell[160078, 3602, 323, 6, 22, "Print",ExpressionUUID->"670014be-51bd-456f-9312-a8749d4b0af5"],
Cell[160404, 3610, 320, 6, 22, "Print",ExpressionUUID->"29d272be-b1f6-4c85-81cb-eb919f23f6cd"],
Cell[160727, 3618, 323, 6, 22, "Print",ExpressionUUID->"24f183f1-a36e-4c1a-a553-378dc0e3f125"],
Cell[161053, 3626, 320, 6, 22, "Print",ExpressionUUID->"bc96ff46-a8f6-4f9d-bd5b-9a6b54a0bf91"],
Cell[161376, 3634, 321, 6, 22, "Print",ExpressionUUID->"03d66fac-d233-45d3-8e23-522ce48dddac"],
Cell[161700, 3642, 320, 6, 22, "Print",ExpressionUUID->"051b533a-3d36-4ff9-9928-3ea86a8720eb"],
Cell[162023, 3650, 321, 6, 22, "Print",ExpressionUUID->"299769ff-4a04-47a5-ac81-91234581867b"],
Cell[162347, 3658, 322, 6, 22, "Print",ExpressionUUID->"800c4b62-6d26-4f5e-8904-e6d51932ca3e"],
Cell[162672, 3666, 321, 6, 22, "Print",ExpressionUUID->"0f8101c7-9fd5-45b5-80e9-f4c2f0b4260c"],
Cell[162996, 3674, 320, 6, 22, "Print",ExpressionUUID->"481463d8-740b-435a-9a31-f48d45cf7771"],
Cell[163319, 3682, 323, 6, 22, "Print",ExpressionUUID->"ba7db9c3-c480-4a9a-b040-ef2bbf973cc6"],
Cell[163645, 3690, 320, 6, 22, "Print",ExpressionUUID->"9dda55c1-93a6-4945-a46d-f1e0fc8eaaf3"],
Cell[163968, 3698, 321, 6, 22, "Print",ExpressionUUID->"8243c66b-ab1b-4d43-9375-d27bc583aef7"],
Cell[164292, 3706, 322, 6, 22, "Print",ExpressionUUID->"f18efc8a-4e56-4dc7-a0cc-0b9744252ed2"],
Cell[164617, 3714, 323, 6, 22, "Print",ExpressionUUID->"7cedcb3b-a75e-4dcf-b42d-5953ad3c040d"],
Cell[164943, 3722, 322, 6, 22, "Print",ExpressionUUID->"243d29de-0d34-4f4b-93fe-a00a3811d448"],
Cell[165268, 3730, 323, 6, 22, "Print",ExpressionUUID->"46247c23-c0b2-4275-90cd-729c3a0ef215"],
Cell[165594, 3738, 322, 6, 22, "Print",ExpressionUUID->"c89754ae-f6a5-491f-8863-e4ba6b2b480b"],
Cell[165919, 3746, 323, 6, 22, "Print",ExpressionUUID->"f2977898-dee1-4f8c-880b-a655ae72a44e"],
Cell[166245, 3754, 320, 6, 22, "Print",ExpressionUUID->"9c578c36-11c9-4611-9f6b-9a088392f674"],
Cell[166568, 3762, 321, 6, 22, "Print",ExpressionUUID->"2da32caf-bcc4-4294-a4b5-59bdc6fb4fbd"],
Cell[166892, 3770, 322, 6, 22, "Print",ExpressionUUID->"1b33b8e3-e951-4686-845b-43598b8d0c90"],
Cell[167217, 3778, 323, 6, 22, "Print",ExpressionUUID->"0ae91dd4-3c50-4da6-b24d-b178bc7e89d4"],
Cell[167543, 3786, 322, 6, 22, "Print",ExpressionUUID->"d63bc2c1-15ca-43a1-9637-07c2ccbb08c0"],
Cell[167868, 3794, 320, 6, 22, "Print",ExpressionUUID->"05917b36-dc3c-4f44-a87b-bad47f5da12f"],
Cell[168191, 3802, 322, 6, 22, "Print",ExpressionUUID->"b91f371d-1747-4d68-abcf-f3d97905cbd2"],
Cell[168516, 3810, 323, 6, 22, "Print",ExpressionUUID->"349ba82c-9477-4ff5-90f3-2ddd64b985ec"],
Cell[168842, 3818, 322, 6, 22, "Print",ExpressionUUID->"033d9867-bed8-4900-b999-7c6f2522a375"]
}, Open  ]]
}, Open  ]],
Cell[169191, 3828, 1148, 18, 67, "Input",ExpressionUUID->"11b7b9b9-54c4-4272-88fc-893717ca7d0a"],
Cell[CellGroupData[{
Cell[170364, 3850, 1036, 23, 67, "Input",ExpressionUUID->"2558cac6-3385-434f-baf1-3709234a05fb"],
Cell[171403, 3875, 12701, 256, 274, "Output",ExpressionUUID->"a473ef6f-4a42-439f-abad-0a75190b544f"]
}, Open  ]]
}
]
*)



==> anc/TFIM_chaotic_check.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101249,       2155]
NotebookOptionsPosition[     94874,       2060]
NotebookOutlinePosition[     95278,       2076]
CellTagsIndexPosition[     95235,       2073]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellLabel->
  "In[417]:=",ExpressionUUID->"e7b42254-0b2e-487c-881e-9a7d7ba67699"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lx", "=", "3"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Ly", "=", "5"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"numSites", "=", 
   RowBox[{"Lx", "*", "Ly"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9841317676978316`*^9, 3.9841317676978316`*^9}, {
   3.9841323196596055`*^9, 3.984132320150714*^9}, {3.984132691368859*^9, 
   3.9841326917991714`*^9}, {3.984134837866955*^9, 3.9841348383317394`*^9}, {
   3.9841384378257003`*^9, 3.9841384605636187`*^9}, {3.9857499017156353`*^9, 
   3.985749909876912*^9}, 3.9857507052059603`*^9, {3.9857513806706533`*^9, 
   3.985751382453845*^9}, {3.985752275108288*^9, 3.98575227710723*^9}, {
   3.985752596393098*^9, 3.985752597203677*^9}, {3.985756271638994*^9, 
   3.985756272979051*^9}, {3.9857588152976923`*^9, 3.985758820292083*^9}, {
   3.985759132600677*^9, 3.985759133449769*^9}, {3.985759295430863*^9, 
   3.985759296655327*^9}, {3.9857595353570423`*^9, 3.9857595374599953`*^9}, {
   3.985760163894987*^9, 3.985760166905375*^9}, {3.985760213940929*^9, 
   3.985760216305778*^9}, {3.9857606743253603`*^9, 3.9857606764969997`*^9}, {
   3.98576350512819*^9, 3.9857635368051157`*^9}, {3.9857643973943872`*^9, 
   3.985764417905698*^9}, {3.985765010509441*^9, 3.985765012902699*^9}, {
   3.985765134671392*^9, 3.985765135842729*^9}, {3.9857788857211103`*^9, 
   3.985778886340784*^9}, {3.985779163575042*^9, 3.9857791721442213`*^9}, {
   3.9857810317675858`*^9, 3.9857810381449203`*^9}, {3.9857814971349783`*^9, 
   3.9857814984349813`*^9}, {3.985781697400778*^9, 3.9857817002314463`*^9}, {
   3.9857821429189453`*^9, 3.985782143440754*^9}, {3.9857829093469887`*^9, 
   3.9857829117196503`*^9}, {3.985783483480352*^9, 3.98578350713589*^9}, {
   3.9857837879595327`*^9, 3.9857837901437902`*^9}, {3.98578417965095*^9, 
   3.985784180980546*^9}, {3.985821364764853*^9, 3.9858213823053007`*^9}, {
   3.985821541661202*^9, 3.985821543253886*^9}, {3.985821720752222*^9, 
   3.9858217213744783`*^9}, {3.985825295026582*^9, 3.985825295392929*^9}, {
   3.985826093383544*^9, 3.985826093932538*^9}, {3.985826872521469*^9, 
   3.985826873689703*^9}, {3.985826973607428*^9, 3.985826995183147*^9}, {
   3.9858271627482347`*^9, 3.985827163403524*^9}, {3.985827987230225*^9, 
   3.985827987523114*^9}, {3.985828352315599*^9, 3.985828352710536*^9}, {
   3.985828899242611*^9, 3.9858288997223673`*^9}, {3.9858290858100557`*^9, 
   3.985829086488666*^9}, {3.9858291767975807`*^9, 3.985829177240922*^9}, {
   3.985829329493492*^9, 3.985829331663068*^9}, {3.985844872226982*^9, 
   3.985844877111718*^9}, {3.985845517755769*^9, 3.98584551917945*^9}, {
   3.98584589074928*^9, 3.985845918999303*^9}, {3.9858460282923193`*^9, 
   3.985846031455319*^9}, {3.985846229690194*^9, 3.985846230918397*^9}, {
   3.985846491420611*^9, 3.985846491718689*^9}, {3.9858466577997637`*^9, 
   3.9858466589162397`*^9}, {3.985846940340356*^9, 3.985846942671268*^9}, {
   3.985847352437015*^9, 3.985847352930612*^9}, {3.985848247770557*^9, 
   3.98584824863066*^9}, {3.9859531372328377`*^9, 3.985953137656981*^9}, {
   3.985953255136746*^9, 3.9859532554572372`*^9}, {3.985953329164302*^9, 
   3.985953331634824*^9}, {3.9859535454294662`*^9, 3.985953552835553*^9}, {
   3.985954745247199*^9, 3.9859547459307127`*^9}, {3.985955131661631*^9, 
   3.9859551334339848`*^9}, {3.986384918796809*^9, 3.986384919328664*^9}, {
   3.986444285798286*^9, 3.986444289444353*^9}, {3.9864467767707043`*^9, 
   3.986446777207309*^9}, {3.98645447156145*^9, 3.986454476345894*^9}, {
   3.9864550208896017`*^9, 3.9864550233571377`*^9}, {3.986472705687491*^9, 
   3.9864727091530237`*^9}, {3.9864895304254913`*^9, 3.986489560652234*^9}, {
   3.986490034837929*^9, 3.9864900353190317`*^9}, {3.986490356642675*^9, 
   3.986490358635489*^9}, {3.986490655625895*^9, 3.9864906587363873`*^9}, {
   3.986491122335319*^9, 3.9864911226257877`*^9}, {3.986491498754195*^9, 
   3.986491499112363*^9}, {3.986491563197398*^9, 3.9864915635205173`*^9}, {
   3.986492146144821*^9, 3.98649214648561*^9}, {3.9864928649987392`*^9, 
   3.986492865363956*^9}, {3.986494697944705*^9, 3.9864946983769293`*^9}, {
   3.986495256398054*^9, 3.9864952569338503`*^9}, {3.98649594454633*^9, 
   3.986495944857679*^9}, {3.98660979907774*^9, 3.986609808077425*^9}, {
   3.9866099034223614`*^9, 3.986609905910257*^9}, 3.987552453731577*^9, 
   3.9875541657279263`*^9},
 CellLabel->
  "In[418]:=",ExpressionUUID->"0780f43a-1d95-45d3-aa73-beec676fcc87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Lattice", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sites", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"x", ",", "y"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "1", ",", "Lx"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"y", ",", "1", ",", "Ly"}], "}"}]}], "]"}], ",", "1"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"siteIndex", "[", 
      RowBox[{"{", 
       RowBox[{"x_", ",", "y_"}], "}"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "1"}], ")"}], "*", "Ly"}], "+", "y"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9841317802431045`*^9, 3.9841318210888295`*^9}, 
   3.9864958325198803`*^9},
 CellLabel->
  "In[421]:=",ExpressionUUID->"8e760180-2663-4f9c-af84-eb93d4b9e3c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"180", "D"}], "+", "Mirror", "+", 
    RowBox[{"Z2", " ", "flip"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"rotate180", "[", "conf_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"conf", "[", 
        RowBox[{"[", 
         RowBox[{"siteIndex", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Lx", "+", "1", "-", 
             RowBox[{"sites", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"Ly", "+", "1", "-", 
             RowBox[{"sites", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "}"}], "]"}], "]"}],
         "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numSites"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"mirrorV", "[", "conf_", "]"}], ":=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"conf", "[", 
        RowBox[{"[", 
         RowBox[{"siteIndex", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Lx", "+", "1", "-", 
             RowBox[{"sites", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"sites", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], "]"}], "]"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "numSites"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"spinFlip", "[", "conf_", "]"}], ":=", 
     RowBox[{"1", "-", "conf"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.985783993885467*^9, 3.985784023760416*^9}, {
  3.985824525997313*^9, 3.985824533180378*^9}},
 CellLabel->
  "In[423]:=",ExpressionUUID->"08a1e963-7d1b-4800-92d0-94edc5d8f5ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Dimension", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fullBasis", "=", 
     RowBox[{"Tuples", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", "numSites"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"visited", "=", 
     RowBox[{"<|", "|>"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"orbits", "=", 
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"st", "=", 
           RowBox[{"fullBasis", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"KeyExistsQ", "[", 
              RowBox[{"visited", ",", "st"}], "]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"stRot", "=", 
              RowBox[{"rotate180", "[", "st", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"stMir", "=", 
              RowBox[{"mirrorV", "[", "st", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"stRotMir", "=", 
              RowBox[{"rotate180", "[", "stMir", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"spatialGroup", "=", 
              RowBox[{"{", 
               RowBox[{"st", ",", "stRot", ",", "stMir", ",", "stRotMir"}], 
               "}"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"flippedGroup", "=", 
              RowBox[{"spinFlip", "/@", "spatialGroup"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"orb", "=", 
              RowBox[{"DeleteDuplicates", "[", 
               RowBox[{"Join", "[", 
                RowBox[{"spatialGroup", ",", "flippedGroup"}], "]"}], "]"}]}],
              ";", "\[IndentingNewLine]", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"visited", "[", "s", "]"}], "=", "True"}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "orb"}], "}"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Sow", "[", "orb", "]"}], ";"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "fullBasis", "]"}]}], "}"}]}], "]"}], "]"}],
       "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"dim", "=", 
     RowBox[{"Length", "[", "orbits", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"basis", "=", "orbits"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Hilbert Space Dimension: \>\"", ",", "dim"}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.98578405537059*^9, 3.985784079785*^9}, {
   3.985784133793717*^9, 3.985784134568512*^9}, {3.985824544345752*^9, 
   3.985824595488873*^9}, 3.985825446793111*^9, {3.9858268475488377`*^9, 
   3.9858268669238033`*^9}, {3.985826957651279*^9, 3.985826966921077*^9}, {
   3.985827099530409*^9, 3.985827151311989*^9}, 3.9858283688100977`*^9, 
   3.985844900775125*^9, 3.98595361219613*^9, {3.9859550646733923`*^9, 
   3.985955086881715*^9}, 3.986489574322463*^9},
 CellLabel->
  "In[426]:=",ExpressionUUID->"8f3a058c-a652-44fd-90e2-b0978f5d882d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Hilbert Space Dimension: \"\>", "\[InvisibleSpace]", "4320"}],
  SequenceForm["Hilbert Space Dimension: ", 4320],
  Editable->False]], "Print",
 CellChangeTimes->{{3.985844896569254*^9, 3.98584490126964*^9}, 
   3.985845531801169*^9, 3.985845652798102*^9, {3.985845910550273*^9, 
   3.9858459315824327`*^9}, 3.985846039387722*^9, 3.9858462511762257`*^9, 
   3.985846502006509*^9, 3.985846668796522*^9, 3.985846952424034*^9, 
   3.985847365329561*^9, 3.985848266312153*^9, 3.9859531475709677`*^9, 
   3.985953264843742*^9, 3.985953345034362*^9, 3.985953566446209*^9, 
   3.98595361267257*^9, 3.98595382414579*^9, 3.986384752647884*^9, 
   3.9863849354990873`*^9, 3.986444307157799*^9, 3.986446787421166*^9, 
   3.986454510927147*^9, 3.986455040306481*^9, 3.986472724861018*^9, 
   3.986473132366016*^9, 3.98648413929735*^9, 3.986484632136579*^9, 
   3.986487415004578*^9, 3.986487793847612*^9, {3.98648955412029*^9, 
   3.986489575397126*^9}, 3.986489710996777*^9, 3.986489828338163*^9, 
   3.986489960935718*^9, 3.9864900433211727`*^9, 3.9864901850574408`*^9, 
   3.986490375209732*^9, 3.986490667222637*^9, 3.986491506229414*^9, 
   3.986491571344*^9, 3.986491943819544*^9, 3.9864921568690653`*^9, 
   3.986492888153928*^9, 3.986492979011455*^9, 3.9864941295896473`*^9, 
   3.986494706970093*^9, 3.986495279224182*^9, 3.9864954727240267`*^9, 
   3.986495550699815*^9, 3.9864956536563997`*^9, 3.986495710174796*^9, 
   3.9864959547304173`*^9, 3.986609811488097*^9, 3.986609910003056*^9, 
   3.9866100483405056`*^9, 3.9873131097556057`*^9, 3.9874818341957846`*^9, {
   3.9875541707703977`*^9, 3.9875541898182864`*^9}, 3.98755423509577*^9, 
   3.9894147719669724`*^9},
 CellLabel->
  "During evaluation of \
In[426]:=",ExpressionUUID->"888a024a-a8a5-4c17-81de-d9aab17c8f37"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Open", " ", "Boundary", " ", "Conditions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nnPairs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pos", "=", 
        RowBox[{"{", 
         RowBox[{"x", ",", "y"}], "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"neighbors", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", "<", "Lx"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"neighbors", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "+", "1"}], ",", "y"}], "}"}]}], "]"}]}], "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"y", "<", "Ly"}], ",", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"neighbors", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", 
             RowBox[{"y", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"pair", "=", 
           RowBox[{"Sort", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"siteIndex", "[", "pos", "]"}], ",", 
              RowBox[{"siteIndex", "[", "neighbor", "]"}]}], "}"}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"!", 
             RowBox[{"MemberQ", "[", 
              RowBox[{"nnPairs", ",", "pair"}], "]"}]}], ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"nnPairs", ",", "pair"}], "]"}]}], "]"}], ";"}], ",", 
         RowBox[{"{", 
          RowBox[{"neighbor", ",", "neighbors"}], "}"}]}], "]"}], ";"}], ",", 
      
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "Lx"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1", ",", "Ly"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Number of NN pairs: \>\"", ",", 
      RowBox[{"Length", "[", "nnPairs", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"Print", "[", "nnPairs", "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.985778533421756*^9, {3.9857789062624617`*^9, 3.985778908973682*^9}, 
   3.98649413463282*^9},
 CellLabel->
  "In[432]:=",ExpressionUUID->"e5273303-29bb-44f9-a90f-356b450e8a9c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of NN pairs: \"\>", "\[InvisibleSpace]", "22"}],
  SequenceForm["Number of NN pairs: ", 22],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.985846258973419*^9, 3.985846505259471*^9, 3.9858466713287497`*^9, 
   3.985846955905736*^9, 3.985847368413887*^9, 3.9859531512336807`*^9, 
   3.985953268141415*^9, 3.985953348261895*^9, 3.985953591279701*^9, 
   3.985953828087277*^9, 3.986384760916354*^9, 3.9863849388896723`*^9, 
   3.9864443110320673`*^9, 3.986446790845759*^9, 3.98647274579764*^9, 
   3.986473135398381*^9, 3.986484142962516*^9, 3.9864846352777367`*^9, 
   3.986487417791161*^9, 3.986487796897952*^9, 3.9864895791279182`*^9, 
   3.986489713306891*^9, 3.98648983376759*^9, 3.986489963827683*^9, 
   3.9864900461204576`*^9, 3.986490187756619*^9, 3.98649037824922*^9, 
   3.986490670017233*^9, 3.9864915095035257`*^9, 3.9864915739135523`*^9, 
   3.9864919463799133`*^9, 3.986492160330036*^9, 3.986492891980586*^9, 
   3.986492982340846*^9, 3.986494136949431*^9, 3.986494709479969*^9, {
   3.986495279263785*^9, 3.986495283080353*^9}, 3.986495474201025*^9, 
   3.986495552724271*^9, 3.98649565760401*^9, 3.986495713326358*^9, 
   3.9864959566415043`*^9, 3.9866098115183563`*^9, 3.9866099110594535`*^9, 
   3.9866100483764353`*^9, 3.987313110927457*^9, 3.9874818390195785`*^9, 
   3.9875541919864264`*^9, 3.987554244499241*^9, 3.989414775232688*^9},
 CellLabel->
  "During evaluation of \
In[432]:=",ExpressionUUID->"98ee343b-2a31-4db5-975f-5dc014fa97be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "15"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.985846258973419*^9, 3.985846505259471*^9, 3.9858466713287497`*^9, 
   3.985846955905736*^9, 3.985847368413887*^9, 3.9859531512336807`*^9, 
   3.985953268141415*^9, 3.985953348261895*^9, 3.985953591279701*^9, 
   3.985953828087277*^9, 3.986384760916354*^9, 3.9863849388896723`*^9, 
   3.9864443110320673`*^9, 3.986446790845759*^9, 3.98647274579764*^9, 
   3.986473135398381*^9, 3.986484142962516*^9, 3.9864846352777367`*^9, 
   3.986487417791161*^9, 3.986487796897952*^9, 3.9864895791279182`*^9, 
   3.986489713306891*^9, 3.98648983376759*^9, 3.986489963827683*^9, 
   3.9864900461204576`*^9, 3.986490187756619*^9, 3.98649037824922*^9, 
   3.986490670017233*^9, 3.9864915095035257`*^9, 3.9864915739135523`*^9, 
   3.9864919463799133`*^9, 3.986492160330036*^9, 3.986492891980586*^9, 
   3.986492982340846*^9, 3.986494136949431*^9, 3.986494709479969*^9, {
   3.986495279263785*^9, 3.986495283080353*^9}, 3.986495474201025*^9, 
   3.986495552724271*^9, 3.98649565760401*^9, 3.986495713326358*^9, 
   3.9864959566415043`*^9, 3.9866098115183563`*^9, 3.9866099110594535`*^9, 
   3.9866100483764353`*^9, 3.987313110927457*^9, 3.9874818390195785`*^9, 
   3.9875541919864264`*^9, 3.987554244499241*^9, 3.9894147752356863`*^9},
 CellLabel->
  "During evaluation of \
In[432]:=",ExpressionUUID->"107a862e-04d1-47dc-8744-b95c9e13f00d"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"State", " ", "Orbit", " ", "Map"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"configIndex", "=", 
    RowBox[{"<|", "|>"}]}], ";", 
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"configIndex", "[", 
           RowBox[{"ToString", "[", 
            RowBox[{"basis", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], "]"}], "=", "i"}],
          ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"basis", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.985844719869774*^9, 3.985844729337044*^9}, {
   3.986484464739298*^9, 3.986484469712921*^9}, {3.986490321191085*^9, 
   3.986490323869273*^9}, {3.986490446583436*^9, 3.9864904493057413`*^9}, {
   3.98649051043176*^9, 3.98649051303164*^9}, 3.986490597636763*^9, 
   3.98649090651026*^9, 3.986491084820189*^9, {3.9864912157630568`*^9, 
   3.986491216384264*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"ca9dfc50-af0d-4f5e-8b16-9eb9b79fd610"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Sparse", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"p", "=", 
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"orbit", "=", 
          RowBox[{"basis", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"lenI", "=", 
          RowBox[{"Length", "[", "orbit", "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"diagSum", "=", "0."}], ";", "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"st", "=", 
             RowBox[{"orbit", "[", 
              RowBox[{"[", "k", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"energy", "=", "0."}], ";", "\[IndentingNewLine]", 
            RowBox[{"Do", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"i1", ",", "i2"}], "}"}], "=", "pair"}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"st", "[", 
                   RowBox[{"[", "i1", "]"}], "]"}], "\[Equal]", 
                  RowBox[{"st", "[", 
                   RowBox[{"[", "i2", "]"}], "]"}]}], ",", 
                 RowBox[{"energy", "+=", "1"}], ",", 
                 RowBox[{"energy", "-=", "1"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"pair", ",", "nnPairs"}], "}"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"diagSum", "+=", "energy"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "lenI"}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i", ",", "i"}], "}"}], "\[Rule]", 
           RowBox[{"diagSum", "/", "lenI"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.986483580911422*^9, 3.986483719896394*^9}, {
   3.986483876431695*^9, 3.986483909077186*^9}, {3.98648503452081*^9, 
   3.986485043488194*^9}, 3.986485138498839*^9, 3.9864854940898943`*^9, {
   3.986486710483243*^9, 3.986486745451706*^9}, 3.98648683674809*^9, {
   3.986488909069894*^9, 3.986488911452639*^9}},
 CellLabel->
  "In[443]:=",ExpressionUUID->"620971c1-1ee1-4dba-8d69-78c1d05b4eeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Sparse", " ", "KE"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"kR", "=", 
    RowBox[{"Reap", "[", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"orbitI", "=", 
         RowBox[{"basis", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", 
        RowBox[{"lenI", "=", 
         RowBox[{"Length", "[", "orbitI", "]"}]}], ";", 
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"st", "=", 
            RowBox[{"orbitI", "[", 
             RowBox[{"[", "kk", "]"}], "]"}]}], ";", 
           RowBox[{"Do", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"flippedState", "=", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"st", ",", 
                 RowBox[{"site", "\[Rule]", 
                  RowBox[{"1", "-", 
                   RowBox[{"st", "[", 
                    RowBox[{"[", "site", "]"}], "]"}]}]}]}], "]"}]}], ";", 
              RowBox[{"j", "=", 
               RowBox[{"configIndex", "[", 
                RowBox[{"ToString", "[", "flippedState", "]"}], "]"}]}], ";", 
              
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"IntegerQ", "[", "j", "]"}], ",", 
                RowBox[{
                 RowBox[{"lenJ", "=", 
                  RowBox[{"Length", "[", 
                   RowBox[{"basis", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "]"}]}], ";", 
                 RowBox[{"Sow", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], "\[Rule]", 
                   RowBox[{"N", "[", 
                    RowBox[{"1", "/", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"lenI", "*", "lenJ"}], "]"}]}], "]"}]}], 
                  "]"}]}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"site", ",", "1", ",", "numSites"}], "}"}]}], "]"}]}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "1", ",", "lenI"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}], "]"}]}], ";", 
   RowBox[{"k", "=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"kR", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], ">", "0"}], ",", 
      RowBox[{"kR", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
      RowBox[{"{", "}"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9864837546815577`*^9, 3.986483804675106*^9}, 
   3.9864839158978567`*^9, {3.986484335659399*^9, 3.986484340967524*^9}, {
   3.9864845960614233`*^9, 3.9864846104257517`*^9}, {3.986484744234034*^9, 
   3.986484755665206*^9}, {3.986485071710181*^9, 3.9864850793940573`*^9}, 
   3.986485515891378*^9, 3.986486544936146*^9, {3.9864867234128857`*^9, 
   3.986486734653489*^9}, 3.986486832869776*^9, {3.986487210432619*^9, 
   3.986487263558321*^9}, {3.9864876544288273`*^9, 3.98648766303435*^9}, {
   3.986487905467888*^9, 3.98648794124542*^9}, {3.986487991659987*^9, 
   3.9864879953923693`*^9}, {3.986488572904999*^9, 3.9864885810718193`*^9}, {
   3.986489120533454*^9, 3.9864891246541758`*^9}, {3.986490163739963*^9, 
   3.986490166246003*^9}, 3.986490254415185*^9, 3.986490343474812*^9, 
   3.986490642227067*^9, 3.9864911180058928`*^9, 3.986491490485036*^9, {
   3.98649169179033*^9, 3.986491713622155*^9}, {3.986491914000152*^9, 
   3.986491926894369*^9}, {3.986495212475009*^9, 3.986495215914777*^9}, {
   3.986495456146263*^9, 3.986495458253582*^9}, 3.986495529559146*^9, 
   3.98649563356376*^9, {3.986495672698717*^9, 3.986495674898212*^9}, {
   3.9864958119082003`*^9, 3.986495823701296*^9}, 3.986495928950334*^9, {
   3.9866100386309705`*^9, 3.9866100393178344`*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"491063c4-cded-4ac8-aa7d-840606c0ce3b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetSystemOptions", "[", 
   RowBox[{"\"\<SparseArrayOptions\>\"", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<TreatRepeatedEntries\>\"", "\[Rule]", "Total"}], "}"}]}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9864838281824093`*^9, 3.986483857388071*^9}, 
   3.986483921647449*^9, 3.9864848548711643`*^9, 3.9864850975939817`*^9, {
   3.986485286291601*^9, 3.9864852993918123`*^9}, {3.986485336607267*^9, 
   3.9864853442874947`*^9}, {3.986485403705126*^9, 3.986485418938613*^9}, 
   3.986485534413761*^9},
 CellLabel->
  "In[445]:=",ExpressionUUID->"4a1c31d8-aa9b-4f4f-a476-f785e9218055"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PEsparse", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"p", ",", 
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"KEsparse", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{"k", ",", 
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.986485551064969*^9, 3.986485552936825*^9}, {
  3.986486157268702*^9, 3.986486159918763*^9}, {3.986486205872485*^9, 
  3.986486207596932*^9}, {3.986486289522945*^9, 3.98648635660912*^9}, {
  3.986486622648901*^9, 3.986486625149167*^9}, {3.9864868238493433`*^9, 
  3.986486825433383*^9}, {3.98648891700747*^9, 3.98648892532117*^9}, {
  3.986489888292737*^9, 3.986489893889798*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"37bbd65c-62cd-4cae-9fc8-aa246fe148e5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "=", "4."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hs", "=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"PEsparse", "+", 
      RowBox[{"g", "*", "KEsparse"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.986483934079309*^9, 3.9864839488656263`*^9}, {
   3.986484010852046*^9, 3.9864840229936857`*^9}, {3.986484873364562*^9, 
   3.9864848737898607`*^9}, {3.986485311666438*^9, 3.986485312304091*^9}, {
   3.986485358477232*^9, 3.986485368978732*^9}, {3.986609828647702*^9, 
   3.986609835629757*^9}, {3.986610088004115*^9, 3.986610089285155*^9}, 
   3.9866105905263653`*^9, {3.986610691967356*^9, 3.9866107310717897`*^9}, 
   3.986611250669999*^9, 3.986611373318155*^9, {3.9873131305061693`*^9, 
   3.9873131802156143`*^9}, {3.987313270109828*^9, 3.9873132705362215`*^9}, {
   3.987313486747223*^9, 3.987313490951724*^9}, {3.9874818634454007`*^9, 
   3.9874818653363905`*^9}, 3.9874819957317123`*^9, 3.9874820406694775`*^9, 
   3.987554254659873*^9, {3.98755431525114*^9, 3.9875543154356003`*^9}, 
   3.9894148301082125`*^9, {3.9894149924922285`*^9, 3.9894149927494125`*^9}},
 CellLabel->
  "In[462]:=",ExpressionUUID->"ca054942-2429-4e70-8768-c25e99751ce4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HermitianMatrixQ", "[", "Hs", "]"}]], "Input",
 CellChangeTimes->{{3.986491991429041*^9, 3.9864920010250463`*^9}},
 CellLabel->
  "In[464]:=",ExpressionUUID->"8d6662e4-91f0-4581-8807-695d3f9d892a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.986492001496622*^9, 3.98649220166063*^9, 3.986494751209841*^9, 
   3.986495234562434*^9, 3.986495996804696*^9, 3.986609837500265*^9, 
   3.98660992356361*^9, 3.9866100600953355`*^9, 3.986610090490549*^9, 
   3.986610597523266*^9, {3.9866106946826987`*^9, 3.986610732344383*^9}, 
   3.986611252520806*^9, 3.9866113752961226`*^9, {3.98731313254854*^9, 
   3.987313185037916*^9}, 3.987313271905461*^9, 3.987313493531807*^9, 
   3.9874818685692844`*^9, 3.987481997917679*^9, 3.9874820429094706`*^9, 
   3.9875542573477507`*^9, 3.9875543170094795`*^9, 3.9894149939836626`*^9},
 CellLabel->
  "Out[464]=",ExpressionUUID->"356d4081-81c6-41e1-a0fc-d5bc79234759"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{"Eigenvalues", "[", "Hs", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.958004620642877*^9, 3.95800464358119*^9}, 
   3.958134742679656*^9, 3.958135470680663*^9, {3.958467812240445*^9, 
   3.958467838050329*^9}, 3.958467943881299*^9, {3.9586070848083515`*^9, 
   3.958607085212237*^9}, {3.9586145488325543`*^9, 3.958614550586774*^9}, {
   3.958632492110363*^9, 3.9586325129886923`*^9}, 3.9593746269171286`*^9, {
   3.959375515919944*^9, 3.9593755170479608`*^9}, {3.9594042215242095`*^9, 
   3.9594042226439486`*^9}, {3.967254265840062*^9, 3.9672542659634447`*^9}, 
   3.967510450479204*^9, 3.986489491328457*^9, 3.9864942195678997`*^9, 
   3.986494817559121*^9},
 CellLabel->
  "In[465]:=",ExpressionUUID->"86e27964-bd6a-4f81-b995-3813133cf740"],

Cell[BoxData[
 TemplateBox[{
  "Eigenvalues", "arh", 
   "\"Because finding \\!\\(\\*RowBox[{\\\"4320\\\"}]\\) out of the \
\\!\\(\\*RowBox[{\\\"4320\\\"}]\\) eigenvalues and/or eigenvectors is likely \
to be faster with dense matrix methods, the sparse input matrix will be \
converted. If fewer eigenvalues and/or eigenvectors would be sufficient, \
consider restricting this number using the second argument to \
\\!\\(\\*RowBox[{\\\"Eigenvalues\\\"}]\\).\"", 2, 465, 60, 
   31941979019972448757, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9864948199227877`*^9, 3.986496029089665*^9, 3.9866098539367933`*^9, 
   3.986609923603839*^9, 3.9866100602238503`*^9, 3.9866100920752974`*^9, 
   3.9866105993188*^9, {3.9866106960811496`*^9, 3.9866107356660657`*^9}, 
   3.986611253864587*^9, 3.9866113768336544`*^9, {3.987313146888252*^9, 
   3.987313189177893*^9}, 3.987313275177231*^9, 3.987313497056369*^9, 
   3.9874818811801753`*^9, 3.9874819993196497`*^9, 3.9874820442369084`*^9, 
   3.9875542600241385`*^9, 3.987554318872758*^9, 3.9894149301023855`*^9, 
   3.989414994510392*^9},
 CellLabel->
  "During evaluation of \
In[465]:=",ExpressionUUID->"98bab9f2-3421-4161-8402-a421a5f679e9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeSort", "=", 
   RowBox[{"Sort", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9854867897036076`*^9, 3.9854867953459005`*^9}, 
   3.985750567029146*^9, 3.985750886489543*^9},
 CellLabel->
  "In[466]:=",ExpressionUUID->"45e9146b-49f8-480e-94cf-1577152c1620"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eeSortg10", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_3x5\\\\eeSort_g1_3x5_tfim2D_g10_\
Z2symmetric.wdx\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeSortg20", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_3x5\\\\eeSort_g1_3x5_tfim2D_g20_\
Z2symmetric.wdx\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeSortg40", "=", 
   RowBox[{
   "Import", "[", 
    "\"\<E:\\\\ETHmono2D\\\\data\\\\TFIM_3x5\\\\eeSort_g1_3x5_tfim2D_g40_\
Z2symmetric.wdx\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.987480198244508*^9, 3.9874802394896307`*^9}, {
  3.9874803877035737`*^9, 3.9874803945236125`*^9}, {3.987480426354417*^9, 
  3.9874804344799347`*^9}, {3.9874819448936625`*^9, 3.9874819656188717`*^9}, {
  3.987482021470279*^9, 3.987482023675346*^9}, {3.9874820568423605`*^9, 
  3.987482058858626*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"1dde49a4-4eeb-42d3-9811-cf45e5dabb3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Histogram", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eeSortg10", ",", "eeSortg20", ",", "eeSortg40"}], "}"}], ",", 
   "200", ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotLabel", "->", "\"\<Density of states\>\""}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "Thick", "}"}], ",", 
      RowBox[{"{", "Thick", "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.985486798305961*^9, 3.9854868011822023`*^9}, {
  3.985756208459711*^9, 3.985756208899521*^9}, {3.985756366957479*^9, 
  3.9857563672740707`*^9}, {3.985760439097495*^9, 3.9857604414927187`*^9}, {
  3.987482068969861*^9, 3.9874820772036314`*^9}, {3.987482127016667*^9, 
  3.9874821318090444`*^9}},
 CellLabel->
  "In[470]:=",ExpressionUUID->"575fb0c2-fca8-47f6-a83b-cd1b3cb99a42"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[0.987148, 0.8073604000000001, 0.49470040000000004`], EdgeForm[
    Opacity[0.]], {{}, 
     {RGBColor[0.97858, 0.678934, 0.157834], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-25., 0.}, {-24.5, 1},
       RoundingRadius->0], RectangleBox[{-21.5, 0.}, {-21., 1},
       RoundingRadius->0], RectangleBox[{-20.5, 0.}, {-20., 1},
       RoundingRadius->0], RectangleBox[{-20., 0.}, {-19.5, 2},
       RoundingRadius->0], RectangleBox[{-19., 0.}, {-18.5, 2},
       RoundingRadius->0], RectangleBox[{-18.5, 0.}, {-18., 1},
       RoundingRadius->0], RectangleBox[{-18., 0.}, {-17.5, 3},
       RoundingRadius->0], RectangleBox[{-17.5, 0.}, {-17., 3},
       RoundingRadius->0], RectangleBox[{-17., 0.}, {-16.5, 4},
       RoundingRadius->0], RectangleBox[{-16.5, 0.}, {-16., 4},
       RoundingRadius->0], RectangleBox[{-16., 0.}, {-15.5, 5},
       RoundingRadius->0], RectangleBox[{-15.5, 0.}, {-15., 7},
       RoundingRadius->0], RectangleBox[{-15., 0.}, {-14.5, 9},
       RoundingRadius->0], RectangleBox[{-14.5, 0.}, {-14., 10},
       RoundingRadius->0], RectangleBox[{-14., 0.}, {-13.5, 12},
       RoundingRadius->0], RectangleBox[{-13.5, 0.}, {-13., 14},
       RoundingRadius->0], RectangleBox[{-13., 0.}, {-12.5, 17},
       RoundingRadius->0], RectangleBox[{-12.5, 0.}, {-12., 20},
       RoundingRadius->0], RectangleBox[{-12., 0.}, {-11.5, 23},
       RoundingRadius->0], RectangleBox[{-11.5, 0.}, {-11., 27},
       RoundingRadius->0], RectangleBox[{-11., 0.}, {-10.5, 31},
       RoundingRadius->0], RectangleBox[{-10.5, 0.}, {-10., 34},
       RoundingRadius->0], RectangleBox[{-10., 0.}, {-9.5, 41},
       RoundingRadius->0], RectangleBox[{-9.5, 0.}, {-9., 46},
       RoundingRadius->0], RectangleBox[{-9., 0.}, {-8.5, 50},
       RoundingRadius->0], RectangleBox[{-8.5, 0.}, {-8., 57},
       RoundingRadius->0], RectangleBox[{-8., 0.}, {-7.5, 65},
       RoundingRadius->0], RectangleBox[{-7.5, 0.}, {-7., 70},
       RoundingRadius->0], RectangleBox[{-7., 0.}, {-6.5, 76},
       RoundingRadius->0], RectangleBox[{-6.5, 0.}, {-6., 83},
       RoundingRadius->0], RectangleBox[{-6., 0.}, {-5.5, 90},
       RoundingRadius->0], RectangleBox[{-5.5, 0.}, {-5., 100},
       RoundingRadius->0], RectangleBox[{-5., 0.}, {-4.5, 103},
       RoundingRadius->0], RectangleBox[{-4.5, 0.}, {-4., 111},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.5, 115},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3., 120},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.5, 129},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2., 129},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.5, 132},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1., 137},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.5, 137},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {0., 139},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.5, 139},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {1., 137},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.5, 136},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {2., 135},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.5, 131},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {3., 127},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.5, 120},
       RoundingRadius->0], RectangleBox[{3.5, 0.}, {4., 114},
       RoundingRadius->0], RectangleBox[{4., 0.}, {4.5, 111},
       RoundingRadius->0], RectangleBox[{4.5, 0.}, {5., 104},
       RoundingRadius->0], RectangleBox[{5., 0.}, {5.5, 96},
       RoundingRadius->0], RectangleBox[{5.5, 0.}, {6., 91},
       RoundingRadius->0], RectangleBox[{6., 0.}, {6.5, 83},
       RoundingRadius->0], RectangleBox[{6.5, 0.}, {7., 76},
       RoundingRadius->0], RectangleBox[{7., 0.}, {7.5, 71},
       RoundingRadius->0], RectangleBox[{7.5, 0.}, {8., 64},
       RoundingRadius->0], RectangleBox[{8., 0.}, {8.5, 56},
       RoundingRadius->0], RectangleBox[{8.5, 0.}, {9., 52},
       RoundingRadius->0], RectangleBox[{9., 0.}, {9.5, 47},
       RoundingRadius->0], RectangleBox[{9.5, 0.}, {10., 38},
       RoundingRadius->0], RectangleBox[{10., 0.}, {10.5, 34},
       RoundingRadius->0], RectangleBox[{10.5, 0.}, {11., 32},
       RoundingRadius->0], RectangleBox[{11., 0.}, {11.5, 28},
       RoundingRadius->0], RectangleBox[{11.5, 0.}, {12., 22},
       RoundingRadius->0], RectangleBox[{12., 0.}, {12.5, 20},
       RoundingRadius->0], RectangleBox[{12.5, 0.}, {13., 16},
       RoundingRadius->0], RectangleBox[{13., 0.}, {13.5, 15},
       RoundingRadius->0], RectangleBox[{13.5, 0.}, {14., 12},
       RoundingRadius->0], RectangleBox[{14., 0.}, {14.5, 11},
       RoundingRadius->0], RectangleBox[{14.5, 0.}, {15., 8},
       RoundingRadius->0], RectangleBox[{15., 0.}, {15.5, 5},
       RoundingRadius->0], RectangleBox[{15.5, 0.}, {16., 6},
       RoundingRadius->0], RectangleBox[{16., 0.}, {16.5, 3},
       RoundingRadius->0], RectangleBox[{16.5, 0.}, {17., 5},
       RoundingRadius->0], RectangleBox[{17., 0.}, {17.5, 4},
       RoundingRadius->0], RectangleBox[{17.5, 0.}, {18., 2},
       RoundingRadius->0], RectangleBox[{18., 0.}, {18.5, 1},
       RoundingRadius->0], RectangleBox[{18.5, 0.}, {19., 2},
       RoundingRadius->0], RectangleBox[{19., 0.}, {19.5, 1},
       RoundingRadius->0], RectangleBox[{19.5, 0.}, {20., 2},
       RoundingRadius->0], RectangleBox[{21., 0.}, {21.5, 1},
       RoundingRadius->0], RectangleBox[{24.5, 0.}, {25., 1},
       RoundingRadius->0]}, {}, {}}, {{}, 
     {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-33.5, 0.}, {-33., 1},
       RoundingRadius->0], RectangleBox[{-31., 0.}, {-30.5, 1},
       RoundingRadius->0], RectangleBox[{-29., 0.}, {-28.5, 2},
       RoundingRadius->0], RectangleBox[{-27.5, 0.}, {-27., 2},
       RoundingRadius->0], RectangleBox[{-27., 0.}, {-26.5, 1},
       RoundingRadius->0], RectangleBox[{-26.5, 0.}, {-26., 2},
       RoundingRadius->0], RectangleBox[{-26., 0.}, {-25.5, 2},
       RoundingRadius->0], RectangleBox[{-25.5, 0.}, {-25., 3},
       RoundingRadius->0], RectangleBox[{-25., 0.}, {-24.5, 2},
       RoundingRadius->0], RectangleBox[{-24.5, 0.}, {-24., 3},
       RoundingRadius->0], RectangleBox[{-24., 0.}, {-23.5, 3},
       RoundingRadius->0], RectangleBox[{-23.5, 0.}, {-23., 5},
       RoundingRadius->0], RectangleBox[{-23., 0.}, {-22.5, 4},
       RoundingRadius->0], RectangleBox[{-22.5, 0.}, {-22., 3},
       RoundingRadius->0], RectangleBox[{-22., 0.}, {-21.5, 6},
       RoundingRadius->0], RectangleBox[{-21.5, 0.}, {-21., 7},
       RoundingRadius->0], RectangleBox[{-21., 0.}, {-20.5, 5},
       RoundingRadius->0], RectangleBox[{-20.5, 0.}, {-20., 7},
       RoundingRadius->0], RectangleBox[{-20., 0.}, {-19.5, 9},
       RoundingRadius->0], RectangleBox[{-19.5, 0.}, {-19., 11},
       RoundingRadius->0], RectangleBox[{-19., 0.}, {-18.5, 12},
       RoundingRadius->0], RectangleBox[{-18.5, 0.}, {-18., 15},
       RoundingRadius->0], RectangleBox[{-18., 0.}, {-17.5, 18},
       RoundingRadius->0], RectangleBox[{-17.5, 0.}, {-17., 17},
       RoundingRadius->0], RectangleBox[{-17., 0.}, {-16.5, 22},
       RoundingRadius->0], RectangleBox[{-16.5, 0.}, {-16., 24},
       RoundingRadius->0], RectangleBox[{-16., 0.}, {-15.5, 26},
       RoundingRadius->0], RectangleBox[{-15.5, 0.}, {-15., 27},
       RoundingRadius->0], RectangleBox[{-15., 0.}, {-14.5, 27},
       RoundingRadius->0], RectangleBox[{-14.5, 0.}, {-14., 31},
       RoundingRadius->0], RectangleBox[{-14., 0.}, {-13.5, 28},
       RoundingRadius->0], RectangleBox[{-13.5, 0.}, {-13., 30},
       RoundingRadius->0], RectangleBox[{-13., 0.}, {-12.5, 32},
       RoundingRadius->0], RectangleBox[{-12.5, 0.}, {-12., 35},
       RoundingRadius->0], RectangleBox[{-12., 0.}, {-11.5, 36},
       RoundingRadius->0], RectangleBox[{-11.5, 0.}, {-11., 39},
       RoundingRadius->0], RectangleBox[{-11., 0.}, {-10.5, 42},
       RoundingRadius->0], RectangleBox[{-10.5, 0.}, {-10., 47},
       RoundingRadius->0], RectangleBox[{-10., 0.}, {-9.5, 53},
       RoundingRadius->0], RectangleBox[{-9.5, 0.}, {-9., 58},
       RoundingRadius->0], RectangleBox[{-9., 0.}, {-8.5, 65},
       RoundingRadius->0], RectangleBox[{-8.5, 0.}, {-8., 71},
       RoundingRadius->0], RectangleBox[{-8., 0.}, {-7.5, 76},
       RoundingRadius->0], RectangleBox[{-7.5, 0.}, {-7., 78},
       RoundingRadius->0], RectangleBox[{-7., 0.}, {-6.5, 84},
       RoundingRadius->0], RectangleBox[{-6.5, 0.}, {-6., 82},
       RoundingRadius->0], RectangleBox[{-6., 0.}, {-5.5, 84},
       RoundingRadius->0], RectangleBox[{-5.5, 0.}, {-5., 83},
       RoundingRadius->0], RectangleBox[{-5., 0.}, {-4.5, 80},
       RoundingRadius->0], RectangleBox[{-4.5, 0.}, {-4., 79},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.5, 77},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3., 76},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.5, 75},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2., 77},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.5, 78},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1., 80},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.5, 85},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {0., 91},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.5, 94},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {1., 98},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.5, 102},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {2., 102},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.5, 103},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {3., 101},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.5, 98},
       RoundingRadius->0], RectangleBox[{3.5, 0.}, {4., 91},
       RoundingRadius->0], RectangleBox[{4., 0.}, {4.5, 90},
       RoundingRadius->0], RectangleBox[{4.5, 0.}, {5., 83},
       RoundingRadius->0], RectangleBox[{5., 0.}, {5.5, 74},
       RoundingRadius->0], RectangleBox[{5.5, 0.}, {6., 69},
       RoundingRadius->0], RectangleBox[{6., 0.}, {6.5, 64},
       RoundingRadius->0], RectangleBox[{6.5, 0.}, {7., 62},
       RoundingRadius->0], RectangleBox[{7., 0.}, {7.5, 58},
       RoundingRadius->0], RectangleBox[{7.5, 0.}, {8., 57},
       RoundingRadius->0], RectangleBox[{8., 0.}, {8.5, 56},
       RoundingRadius->0], RectangleBox[{8.5, 0.}, {9., 54},
       RoundingRadius->0], RectangleBox[{9., 0.}, {9.5, 56},
       RoundingRadius->0], RectangleBox[{9.5, 0.}, {10., 55},
       RoundingRadius->0], RectangleBox[{10., 0.}, {10.5, 55},
       RoundingRadius->0], RectangleBox[{10.5, 0.}, {11., 52},
       RoundingRadius->0], RectangleBox[{11., 0.}, {11.5, 52},
       RoundingRadius->0], RectangleBox[{11.5, 0.}, {12., 48},
       RoundingRadius->0], RectangleBox[{12., 0.}, {12.5, 47},
       RoundingRadius->0], RectangleBox[{12.5, 0.}, {13., 40},
       RoundingRadius->0], RectangleBox[{13., 0.}, {13.5, 39},
       RoundingRadius->0], RectangleBox[{13.5, 0.}, {14., 34},
       RoundingRadius->0], RectangleBox[{14., 0.}, {14.5, 30},
       RoundingRadius->0], RectangleBox[{14.5, 0.}, {15., 24},
       RoundingRadius->0], RectangleBox[{15., 0.}, {15.5, 21},
       RoundingRadius->0], RectangleBox[{15.5, 0.}, {16., 20},
       RoundingRadius->0], RectangleBox[{16., 0.}, {16.5, 17},
       RoundingRadius->0], RectangleBox[{16.5, 0.}, {17., 17},
       RoundingRadius->0], RectangleBox[{17., 0.}, {17.5, 11},
       RoundingRadius->0], RectangleBox[{17.5, 0.}, {18., 15},
       RoundingRadius->0], RectangleBox[{18., 0.}, {18.5, 13},
       RoundingRadius->0], RectangleBox[{18.5, 0.}, {19., 12},
       RoundingRadius->0], RectangleBox[{19., 0.}, {19.5, 10},
       RoundingRadius->0], RectangleBox[{19.5, 0.}, {20., 11},
       RoundingRadius->0], RectangleBox[{20., 0.}, {20.5, 9},
       RoundingRadius->0], RectangleBox[{20.5, 0.}, {21., 9},
       RoundingRadius->0], RectangleBox[{21., 0.}, {21.5, 7},
       RoundingRadius->0], RectangleBox[{21.5, 0.}, {22., 7},
       RoundingRadius->0], RectangleBox[{22., 0.}, {22.5, 7},
       RoundingRadius->0], RectangleBox[{22.5, 0.}, {23., 4},
       RoundingRadius->0], RectangleBox[{23., 0.}, {23.5, 4},
       RoundingRadius->0], RectangleBox[{23.5, 0.}, {24., 3},
       RoundingRadius->0], RectangleBox[{24., 0.}, {24.5, 3},
       RoundingRadius->0], RectangleBox[{24.5, 0.}, {25., 3},
       RoundingRadius->0], RectangleBox[{25., 0.}, {25.5, 1},
       RoundingRadius->0], RectangleBox[{26., 0.}, {26.5, 3},
       RoundingRadius->0], RectangleBox[{27.5, 0.}, {28., 1},
       RoundingRadius->0], RectangleBox[{28., 0.}, {28.5, 2},
       RoundingRadius->0], RectangleBox[{28.5, 0.}, {29., 1},
       RoundingRadius->0], RectangleBox[{29.5, 0.}, {30., 1},
       RoundingRadius->0], RectangleBox[{32.5, 0.}, {33., 1},
       RoundingRadius->0]}, {}, {}}, {{}, 
     {RGBColor[0.560181, 0.691569, 0.194885], Opacity[0.5], EdgeForm[Opacity[
      0.]], RectangleBox[{-61.5, 0.}, {-61., 1},
       RoundingRadius->0], RectangleBox[{-52., 0.}, {-51.5, 1},
       RoundingRadius->0], RectangleBox[{-50., 0.}, {-49.5, 1},
       RoundingRadius->0], RectangleBox[{-49.5, 0.}, {-49., 1},
       RoundingRadius->0], RectangleBox[{-48.5, 0.}, {-48., 1},
       RoundingRadius->0], RectangleBox[{-48., 0.}, {-47.5, 2},
       RoundingRadius->0], RectangleBox[{-47.5, 0.}, {-47., 1},
       RoundingRadius->0], RectangleBox[{-47., 0.}, {-46.5, 2},
       RoundingRadius->0], RectangleBox[{-46.5, 0.}, {-46., 2},
       RoundingRadius->0], RectangleBox[{-46., 0.}, {-45.5, 3},
       RoundingRadius->0], RectangleBox[{-45.5, 0.}, {-45., 3},
       RoundingRadius->0], RectangleBox[{-45., 0.}, {-44.5, 2},
       RoundingRadius->0], RectangleBox[{-44.5, 0.}, {-44., 2},
       RoundingRadius->0], RectangleBox[{-44., 0.}, {-43.5, 3},
       RoundingRadius->0], RectangleBox[{-43.5, 0.}, {-43., 3},
       RoundingRadius->0], RectangleBox[{-43., 0.}, {-42.5, 1},
       RoundingRadius->0], RectangleBox[{-42.5, 0.}, {-42., 2},
       RoundingRadius->0], RectangleBox[{-42., 0.}, {-41.5, 1},
       RoundingRadius->0], RectangleBox[{-41.5, 0.}, {-41., 1},
       RoundingRadius->0], RectangleBox[{-41., 0.}, {-40.5, 1},
       RoundingRadius->0], RectangleBox[{-40., 0.}, {-39.5, 1},
       RoundingRadius->0], RectangleBox[{-39.5, 0.}, {-39., 1},
       RoundingRadius->0], RectangleBox[{-37.5, 0.}, {-37., 1},
       RoundingRadius->0], RectangleBox[{-37., 0.}, {-36.5, 1},
       RoundingRadius->0], RectangleBox[{-36.5, 0.}, {-36., 1},
       RoundingRadius->0], RectangleBox[{-36., 0.}, {-35.5, 2},
       RoundingRadius->0], RectangleBox[{-35.5, 0.}, {-35., 3},
       RoundingRadius->0], RectangleBox[{-35., 0.}, {-34.5, 3},
       RoundingRadius->0], RectangleBox[{-34.5, 0.}, {-34., 5},
       RoundingRadius->0], RectangleBox[{-34., 0.}, {-33.5, 6},
       RoundingRadius->0], RectangleBox[{-33.5, 0.}, {-33., 8},
       RoundingRadius->0], RectangleBox[{-33., 0.}, {-32.5, 10},
       RoundingRadius->0], RectangleBox[{-32.5, 0.}, {-32., 11},
       RoundingRadius->0], RectangleBox[{-32., 0.}, {-31.5, 16},
       RoundingRadius->0], RectangleBox[{-31.5, 0.}, {-31., 16},
       RoundingRadius->0], RectangleBox[{-31., 0.}, {-30.5, 17},
       RoundingRadius->0], RectangleBox[{-30.5, 0.}, {-30., 19},
       RoundingRadius->0], RectangleBox[{-30., 0.}, {-29.5, 24},
       RoundingRadius->0], RectangleBox[{-29.5, 0.}, {-29., 20},
       RoundingRadius->0], RectangleBox[{-29., 0.}, {-28.5, 27},
       RoundingRadius->0], RectangleBox[{-28.5, 0.}, {-28., 22},
       RoundingRadius->0], RectangleBox[{-28., 0.}, {-27.5, 24},
       RoundingRadius->0], RectangleBox[{-27.5, 0.}, {-27., 23},
       RoundingRadius->0], RectangleBox[{-27., 0.}, {-26.5, 18},
       RoundingRadius->0], RectangleBox[{-26.5, 0.}, {-26., 18},
       RoundingRadius->0], RectangleBox[{-26., 0.}, {-25.5, 16},
       RoundingRadius->0], RectangleBox[{-25.5, 0.}, {-25., 15},
       RoundingRadius->0], RectangleBox[{-25., 0.}, {-24.5, 13},
       RoundingRadius->0], RectangleBox[{-24.5, 0.}, {-24., 8},
       RoundingRadius->0], RectangleBox[{-24., 0.}, {-23.5, 7},
       RoundingRadius->0], RectangleBox[{-23.5, 0.}, {-23., 5},
       RoundingRadius->0], RectangleBox[{-23., 0.}, {-22.5, 5},
       RoundingRadius->0], RectangleBox[{-22.5, 0.}, {-22., 4},
       RoundingRadius->0], RectangleBox[{-22., 0.}, {-21.5, 3},
       RoundingRadius->0], RectangleBox[{-21.5, 0.}, {-21., 3},
       RoundingRadius->0], RectangleBox[{-21., 0.}, {-20.5, 6},
       RoundingRadius->0], RectangleBox[{-20.5, 0.}, {-20., 5},
       RoundingRadius->0], RectangleBox[{-20., 0.}, {-19.5, 7},
       RoundingRadius->0], RectangleBox[{-19.5, 0.}, {-19., 10},
       RoundingRadius->0], RectangleBox[{-19., 0.}, {-18.5, 13},
       RoundingRadius->0], RectangleBox[{-18.5, 0.}, {-18., 16},
       RoundingRadius->0], RectangleBox[{-18., 0.}, {-17.5, 21},
       RoundingRadius->0], RectangleBox[{-17.5, 0.}, {-17., 26},
       RoundingRadius->0], RectangleBox[{-17., 0.}, {-16.5, 32},
       RoundingRadius->0], RectangleBox[{-16.5, 0.}, {-16., 38},
       RoundingRadius->0], RectangleBox[{-16., 0.}, {-15.5, 47},
       RoundingRadius->0], RectangleBox[{-15.5, 0.}, {-15., 50},
       RoundingRadius->0], RectangleBox[{-15., 0.}, {-14.5, 59},
       RoundingRadius->0], RectangleBox[{-14.5, 0.}, {-14., 62},
       RoundingRadius->0], RectangleBox[{-14., 0.}, {-13.5, 72},
       RoundingRadius->0], RectangleBox[{-13.5, 0.}, {-13., 73},
       RoundingRadius->0], RectangleBox[{-13., 0.}, {-12.5, 75},
       RoundingRadius->0], RectangleBox[{-12.5, 0.}, {-12., 79},
       RoundingRadius->0], RectangleBox[{-12., 0.}, {-11.5, 75},
       RoundingRadius->0], RectangleBox[{-11.5, 0.}, {-11., 74},
       RoundingRadius->0], RectangleBox[{-11., 0.}, {-10.5, 72},
       RoundingRadius->0], RectangleBox[{-10.5, 0.}, {-10., 62},
       RoundingRadius->0], RectangleBox[{-10., 0.}, {-9.5, 60},
       RoundingRadius->0], RectangleBox[{-9.5, 0.}, {-9., 54},
       RoundingRadius->0], RectangleBox[{-9., 0.}, {-8.5, 44},
       RoundingRadius->0], RectangleBox[{-8.5, 0.}, {-8., 39},
       RoundingRadius->0], RectangleBox[{-8., 0.}, {-7.5, 34},
       RoundingRadius->0], RectangleBox[{-7.5, 0.}, {-7., 26},
       RoundingRadius->0], RectangleBox[{-7., 0.}, {-6.5, 19},
       RoundingRadius->0], RectangleBox[{-6.5, 0.}, {-6., 18},
       RoundingRadius->0], RectangleBox[{-6., 0.}, {-5.5, 15},
       RoundingRadius->0], RectangleBox[{-5.5, 0.}, {-5., 8},
       RoundingRadius->0], RectangleBox[{-5., 0.}, {-4.5, 11},
       RoundingRadius->0], RectangleBox[{-4.5, 0.}, {-4., 11},
       RoundingRadius->0], RectangleBox[{-4., 0.}, {-3.5, 10},
       RoundingRadius->0], RectangleBox[{-3.5, 0.}, {-3., 12},
       RoundingRadius->0], RectangleBox[{-3., 0.}, {-2.5, 16},
       RoundingRadius->0], RectangleBox[{-2.5, 0.}, {-2., 18},
       RoundingRadius->0], RectangleBox[{-2., 0.}, {-1.5, 22},
       RoundingRadius->0], RectangleBox[{-1.5, 0.}, {-1., 29},
       RoundingRadius->0], RectangleBox[{-1., 0.}, {-0.5, 38},
       RoundingRadius->0], RectangleBox[{-0.5, 0.}, {0., 45},
       RoundingRadius->0], RectangleBox[{0., 0.}, {0.5, 51},
       RoundingRadius->0], RectangleBox[{0.5, 0.}, {1., 60},
       RoundingRadius->0], RectangleBox[{1., 0.}, {1.5, 69},
       RoundingRadius->0], RectangleBox[{1.5, 0.}, {2., 80},
       RoundingRadius->0], RectangleBox[{2., 0.}, {2.5, 84},
       RoundingRadius->0], RectangleBox[{2.5, 0.}, {3., 90},
       RoundingRadius->0], RectangleBox[{3., 0.}, {3.5, 96},
       RoundingRadius->0], RectangleBox[{3.5, 0.}, {4., 91},
       RoundingRadius->0], RectangleBox[{4., 0.}, {4.5, 98},
       RoundingRadius->0], RectangleBox[{4.5, 0.}, {5., 96},
       RoundingRadius->0], RectangleBox[{5., 0.}, {5.5, 93},
       RoundingRadius->0], RectangleBox[{5.5, 0.}, {6., 83},
       RoundingRadius->0], RectangleBox[{6., 0.}, {6.5, 82},
       RoundingRadius->0], RectangleBox[{6.5, 0.}, {7., 72},
       RoundingRadius->0], RectangleBox[{7., 0.}, {7.5, 63},
       RoundingRadius->0], RectangleBox[{7.5, 0.}, {8., 55},
       RoundingRadius->0], RectangleBox[{8., 0.}, {8.5, 45},
       RoundingRadius->0], RectangleBox[{8.5, 0.}, {9., 40},
       RoundingRadius->0], RectangleBox[{9., 0.}, {9.5, 32},
       RoundingRadius->0], RectangleBox[{9.5, 0.}, {10., 26},
       RoundingRadius->0], RectangleBox[{10., 0.}, {10.5, 21},
       RoundingRadius->0], RectangleBox[{10.5, 0.}, {11., 13},
       RoundingRadius->0], RectangleBox[{11., 0.}, {11.5, 13},
       RoundingRadius->0], RectangleBox[{11.5, 0.}, {12., 11},
       RoundingRadius->0], RectangleBox[{12., 0.}, {12.5, 6},
       RoundingRadius->0], RectangleBox[{12.5, 0.}, {13., 8},
       RoundingRadius->0], RectangleBox[{13., 0.}, {13.5, 7},
       RoundingRadius->0], RectangleBox[{13.5, 0.}, {14., 8},
       RoundingRadius->0], RectangleBox[{14., 0.}, {14.5, 7},
       RoundingRadius->0], RectangleBox[{14.5, 0.}, {15., 14},
       RoundingRadius->0], RectangleBox[{15., 0.}, {15.5, 13},
       RoundingRadius->0], RectangleBox[{15.5, 0.}, {16., 17},
       RoundingRadius->0], RectangleBox[{16., 0.}, {16.5, 22},
       RoundingRadius->0], RectangleBox[{16.5, 0.}, {17., 27},
       RoundingRadius->0], RectangleBox[{17., 0.}, {17.5, 30},
       RoundingRadius->0], RectangleBox[{17.5, 0.}, {18., 38},
       RoundingRadius->0], RectangleBox[{18., 0.}, {18.5, 38},
       RoundingRadius->0], RectangleBox[{18.5, 0.}, {19., 42},
       RoundingRadius->0], RectangleBox[{19., 0.}, {19.5, 44},
       RoundingRadius->0], RectangleBox[{19.5, 0.}, {20., 51},
       RoundingRadius->0], RectangleBox[{20., 0.}, {20.5, 48},
       RoundingRadius->0], RectangleBox[{20.5, 0.}, {21., 47},
       RoundingRadius->0], RectangleBox[{21., 0.}, {21.5, 47},
       RoundingRadius->0], RectangleBox[{21.5, 0.}, {22., 43},
       RoundingRadius->0], RectangleBox[{22., 0.}, {22.5, 40},
       RoundingRadius->0], RectangleBox[{22.5, 0.}, {23., 37},
       RoundingRadius->0], RectangleBox[{23., 0.}, {23.5, 34},
       RoundingRadius->0], RectangleBox[{23.5, 0.}, {24., 29},
       RoundingRadius->0], RectangleBox[{24., 0.}, {24.5, 23},
       RoundingRadius->0], RectangleBox[{24.5, 0.}, {25., 19},
       RoundingRadius->0], RectangleBox[{25., 0.}, {25.5, 17},
       RoundingRadius->0], RectangleBox[{25.5, 0.}, {26., 13},
       RoundingRadius->0], RectangleBox[{26., 0.}, {26.5, 10},
       RoundingRadius->0], RectangleBox[{26.5, 0.}, {27., 9},
       RoundingRadius->0], RectangleBox[{27., 0.}, {27.5, 6},
       RoundingRadius->0], RectangleBox[{27.5, 0.}, {28., 5},
       RoundingRadius->0], RectangleBox[{28., 0.}, {28.5, 3},
       RoundingRadius->0], RectangleBox[{28.5, 0.}, {29., 2},
       RoundingRadius->0], RectangleBox[{29., 0.}, {29.5, 2},
       RoundingRadius->0], RectangleBox[{29.5, 0.}, {30., 1},
       RoundingRadius->0], RectangleBox[{30., 0.}, {30.5, 1},
       RoundingRadius->0], RectangleBox[{30.5, 0.}, {31., 1},
       RoundingRadius->0], RectangleBox[{31., 0.}, {31.5, 1},
       RoundingRadius->0], RectangleBox[{31.5, 0.}, {32., 2},
       RoundingRadius->0], RectangleBox[{32., 0.}, {32.5, 4},
       RoundingRadius->0], RectangleBox[{32.5, 0.}, {33., 3},
       RoundingRadius->0], RectangleBox[{33., 0.}, {33.5, 4},
       RoundingRadius->0], RectangleBox[{33.5, 0.}, {34., 6},
       RoundingRadius->0], RectangleBox[{34., 0.}, {34.5, 5},
       RoundingRadius->0], RectangleBox[{34.5, 0.}, {35., 8},
       RoundingRadius->0], RectangleBox[{35., 0.}, {35.5, 10},
       RoundingRadius->0], RectangleBox[{35.5, 0.}, {36., 7},
       RoundingRadius->0], RectangleBox[{36., 0.}, {36.5, 9},
       RoundingRadius->0], RectangleBox[{36.5, 0.}, {37., 9},
       RoundingRadius->0], RectangleBox[{37., 0.}, {37.5, 8},
       RoundingRadius->0], RectangleBox[{37.5, 0.}, {38., 9},
       RoundingRadius->0], RectangleBox[{38., 0.}, {38.5, 8},
       RoundingRadius->0], RectangleBox[{38.5, 0.}, {39., 6},
       RoundingRadius->0], RectangleBox[{39., 0.}, {39.5, 6},
       RoundingRadius->0], RectangleBox[{39.5, 0.}, {40., 6},
       RoundingRadius->0], RectangleBox[{40., 0.}, {40.5, 3},
       RoundingRadius->0], RectangleBox[{40.5, 0.}, {41., 3},
       RoundingRadius->0], RectangleBox[{41., 0.}, {41.5, 3},
       RoundingRadius->0], RectangleBox[{41.5, 0.}, {42., 3},
       RoundingRadius->0], RectangleBox[{42., 0.}, {42.5, 2},
       RoundingRadius->0], RectangleBox[{43., 0.}, {43.5, 1},
       RoundingRadius->0], RectangleBox[{43.5, 0.}, {44., 1},
       RoundingRadius->0], RectangleBox[{45.5, 0.}, {46., 1},
       RoundingRadius->0], RectangleBox[{50., 0.}, {50.5, 1},
       RoundingRadius->0], RectangleBox[{51.5, 0.}, {52., 1},
       RoundingRadius->0], RectangleBox[{52.5, 0.}, {53., 1},
       RoundingRadius->0], RectangleBox[{53., 0.}, {53.5, 1},
       RoundingRadius->0], RectangleBox[{54.5, 0.}, {55., 1},
       RoundingRadius->0], RectangleBox[{56.5, 0.}, {57., 1},
       RoundingRadius->
        0]}, {}, {}}}, {{{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}, {{{}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {}}, \
{{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-63.87, 0.},
  AxesStyle->{{
     Thickness[Large]}, {
     Thickness[Large]}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  PlotLabel->FormBox["\"Density of states\"", TraditionalForm],
  PlotRange->{{-61.5, 57.}, {All, All}},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9894149192924223`*^9, 3.9894149977861*^9},
 CellLabel->
  "Out[470]=",ExpressionUUID->"d97d2e80-07fd-44c2-be39-71ad5d87727b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "=", 
   RowBox[{"Eigenvectors", "[", "Hs", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9593757517177844`*^9, 3.9593757592437897`*^9}, {
   3.967254296000213*^9, 3.967254296147642*^9}, 3.9675107604991117`*^9, 
   3.9864948300374203`*^9, {3.9866098578586507`*^9, 3.9866098608827934`*^9}},
 CellLabel->
  "In[471]:=",ExpressionUUID->"39ec3dee-8bb8-4585-89a6-a496363bd614"],

Cell[BoxData[
 TemplateBox[{
  "Eigenvectors", "arh", 
   "\"Because finding \\!\\(\\*RowBox[{\\\"4320\\\"}]\\) out of the \
\\!\\(\\*RowBox[{\\\"4320\\\"}]\\) eigenvalues and/or eigenvectors is likely \
to be faster with dense matrix methods, the sparse input matrix will be \
converted. If fewer eigenvalues and/or eigenvectors would be sufficient, \
consider restricting this number using the second argument to \
\\!\\(\\*RowBox[{\\\"Eigenvectors\\\"}]\\).\"", 2, 471, 61, 
   31941979019972448757, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.986494832337081*^9, 3.986496040828107*^9, 
  3.9866106508674364`*^9, 3.986610740526593*^9, 3.986611279656975*^9, 
  3.9866113802230024`*^9, 3.987313193059639*^9, 3.987313277948798*^9, 
  3.98731350193143*^9, 3.987481969164179*^9, 3.9874820313637466`*^9, 
  3.9874820817628202`*^9, 3.9875542649185038`*^9, 3.9875543224477186`*^9, 
  3.9894149385800405`*^9, 3.989414998282405*^9},
 CellLabel->
  "During evaluation of \
In[471]:=",ExpressionUUID->"93d4413b-96db-4eb2-8ed8-63d6d3e89e92"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeOrdering", "=", 
   RowBox[{"Ordering", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954221491823718*^9, 3.954221492418556*^9}, {
   3.9582485069236774`*^9, 3.9582485109831*^9}, 3.959403606274993*^9, 
   3.959417785072567*^9, {3.962153494102158*^9, 3.962153494283854*^9}, {
   3.985821633477069*^9, 3.985821634857589*^9}},
 CellLabel->
  "In[472]:=",ExpressionUUID->"803857e2-86c4-42e9-b40b-971b1b201e31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evSort", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ev", "[", 
      RowBox[{"[", 
       RowBox[{"eeOrdering", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8900537610761614`*^9, 3.8900537810437813`*^9}, {
  3.901707772775873*^9, 3.9017077843557277`*^9}, {3.917918697022018*^9, 
  3.9179187106854258`*^9}, {3.9534655939138002`*^9, 3.9534655978279953`*^9}, {
  3.9536028035017824`*^9, 3.953602810405628*^9}, {3.9542093730216684`*^9, 
  3.954209406671541*^9}, {3.954221481542396*^9, 3.954221483105055*^9}, {
  3.958248514471116*^9, 3.958248528184614*^9}, {3.959410642269038*^9, 
  3.959410649396571*^9}, {3.9596758025169935`*^9, 3.959675805545168*^9}},
 CellLabel->
  "In[473]:=",ExpressionUUID->"e1f4b403-918c-4d58-a669-6053d15b4144"],

Cell[BoxData[
 RowBox[{
  RowBox[{"KElist", "=", 
   RowBox[{
    RowBox[{"Conjugate", "[", "evSort", "]"}], ".", "KEsparse", ".", 
    RowBox[{"Transpose", "[", "evSort", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9594122269423046`*^9, 3.959412252993664*^9}, {
  3.9596758279616623`*^9, 3.959675831113169*^9}, {3.9671722599211445`*^9, 
  3.9671722638529205`*^9}, {3.9675114570829268`*^9, 3.9675114572783036`*^9}, {
  3.967512455189473*^9, 3.967512455519681*^9}, {3.9840041461758223`*^9, 
  3.984004146946232*^9}, {3.9857594479724293`*^9, 3.985759448220127*^9}},
 CellLabel->
  "In[474]:=",ExpressionUUID->"8c532338-6a43-4114-afb5-8ce7c0cc5936"],

Cell[BoxData[
 RowBox[{"MatrixPlot", "[", "KElist", "]"}]], "Input",
 CellChangeTimes->{{3.9840400919234266`*^9, 3.984040092134528*^9}},
 CellLabel->
  "In[475]:=",ExpressionUUID->"1bc79842-a891-4c8d-b2ea-8db8aac4f02b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Plots", " ", "deleted", " ", "to", " ", "save", " ", 
    RowBox[{"storage", ".", " ", "The"}], " ", "plots", " ", "can", " ", "be",
     " ", "easily", " ", "generated", " ", "using", " ", "the", " ", "codes", 
    " ", "in", " ", "a", " ", "basic", " ", "computer", " ", "with", " ", 
    "minimal", " ", "memory"}], ",", " ", 
   RowBox[{
   "state", " ", "space", " ", "dimension", " ", "is", " ", "only", " ", 
    "4320"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.989415049067295*^9, 
  3.98941518659496*^9}},ExpressionUUID->"e41cf613-6ae0-49b8-af4a-\
0175ab298f26"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"g", "=", "4"}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.987482098061465*^9},ExpressionUUID->"286e7449-d094-4efa-b2d6-\
915a25b94e9a"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"g", "=", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.987482098061465*^9, {3.9894149873928814`*^9, 
   3.9894149875110903`*^9}},ExpressionUUID->"435da0d7-a6cc-4a3c-af81-\
a172cf09c471"],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{
  Inherited, 5},ExpressionUUID->"ff2b35a6-d7e4-4eab-8853-f68f55b570ba"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "for", " ", "FULL", " ", "FOCK", " ", "SPACE"}], " ",
    "*)"}],
  FontSize->24]], "Input",
 CellChangeTimes->{{3.989415498181505*^9, 
  3.989415507027351*^9}},ExpressionUUID->"e3583dd0-d566-4429-b62e-\
34cb65b54e69"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 CellChangeTimes->{3.9593745335840206`*^9},
 CellLabel->
  "In[476]:=",ExpressionUUID->"24884771-0796-4d81-8f42-3f3720c884f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"2", "D", " ", "OPEN", " ", "BOUNDARY"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Lx", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ly", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"numSites", "=", 
     RowBox[{"Lx", "*", "Ly"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.958004151940631*^9, 3.9580046586187057`*^9, {3.958005108913712*^9, 
   3.958005113406773*^9}, {3.958005216751848*^9, 3.9580052265747576`*^9}, 
   3.958005390692459*^9, 3.9580055669435635`*^9, 3.9580056598051825`*^9, {
   3.9580062400659075`*^9, 3.9580062422831755`*^9}, 3.9580063730193243`*^9, {
   3.958132239745407*^9, 3.9581322411680737`*^9}, {3.958134040022134*^9, 
   3.958134046885522*^9}, {3.958134573141157*^9, 3.958134573549226*^9}, {
   3.958135311319516*^9, 3.9581353118228493`*^9}, {3.958188337402402*^9, 
   3.958188347770039*^9}, {3.9581885074971867`*^9, 3.9581885152799883`*^9}, {
   3.9581886039898987`*^9, 3.958188631057181*^9}, 3.95818879410535*^9, {
   3.958189417409238*^9, 3.9581894437649717`*^9}, {3.958189491031519*^9, 
   3.9581894951673603`*^9}, {3.958189600700699*^9, 3.958189629919676*^9}, {
   3.9581905121701517`*^9, 3.958190534860818*^9}, {3.958190757197364*^9, 
   3.95819075768351*^9}, {3.958460476391309*^9, 3.958460511496517*^9}, {
   3.958460613141183*^9, 3.9584606137741337`*^9}, {3.958460671378868*^9, 
   3.958460672583592*^9}, {3.958460789140758*^9, 3.958460791192109*^9}, {
   3.958460851659709*^9, 3.9584608620880003`*^9}, 3.958460959433288*^9, {
   3.958461042769496*^9, 3.958461056016163*^9}, 3.958461237433241*^9, {
   3.958461801345083*^9, 3.958461809016922*^9}, {3.958467096123416*^9, 
   3.958467104018063*^9}, {3.9586046951938705`*^9, 3.9586046991115665`*^9}, {
   3.959374530994795*^9, 3.959374537672558*^9}, {3.9593746693996916`*^9, 
   3.9593746705008273`*^9}, 3.959675609996318*^9, {3.9670835156121597`*^9, 
   3.9670835166973114`*^9}, {3.9670938570944595`*^9, 3.967093857314804*^9}, {
   3.9670944063013573`*^9, 3.9670944065443974`*^9}, {3.9670944408389997`*^9, 
   3.967094441074638*^9}, {3.967243154170744*^9, 3.9672431561501255`*^9}, 
   3.967243341999467*^9, {3.967243447463376*^9, 3.967243450089429*^9}, {
   3.9672442579137707`*^9, 3.9672442597905483`*^9}, {3.967247076303665*^9, 
   3.9672471049168634`*^9}, {3.9674671675956173`*^9, 3.967467168596225*^9}, 
   3.967552194868534*^9, {3.967552268536848*^9, 3.967552269285839*^9}, {
   3.987552695823715*^9, 3.9875526968294125`*^9}},
 CellLabel->
  "In[477]:=",ExpressionUUID->"c81429d8-be82-4b28-874c-ac4a953fa580"],

Cell[BoxData[
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Tuples", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", "numSites"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9875527170251384`*^9, 3.987552721157097*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"4fce40a6-108e-46db-8037-192eab5cff9b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dim", "=", 
   RowBox[{"Length", "[", "basis", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Hilbert space dimension: \>\"", ",", "dim"}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"sites", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x", ",", "y"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "1", ",", "Lx"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "1", ",", "Ly"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"siteIndex", "[", 
    RowBox[{"{", 
     RowBox[{"x_", ",", "y_"}], "}"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "-", "1"}], ")"}], "*", "Ly"}], "+", "y"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"nnPairs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"pos", "=", 
      RowBox[{"{", 
       RowBox[{"x", ",", "y"}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"neighbors", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"x", "<", "Lx"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"neighbors", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "+", "1"}], ",", "y"}], "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"y", "<", "Ly"}], ",", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"neighbors", ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", 
           RowBox[{"y", "+", "1"}]}], "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pair", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"siteIndex", "[", "pos", "]"}], ",", 
            RowBox[{"siteIndex", "[", "neighbor", "]"}]}], "}"}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"MemberQ", "[", 
            RowBox[{"nnPairs", ",", "pair"}], "]"}]}], ",", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"nnPairs", ",", "pair"}], "]"}]}], "]"}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"neighbor", ",", "neighbors"}], "}"}]}], "]"}], ";"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "Lx"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "1", ",", "Ly"}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of NN pairs: \>\"", ",", 
    RowBox[{"Length", "[", "nnPairs", "]"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Print", "[", "nnPairs", "]"}], ";"}]}], "Input",
 CellLabel->
  "In[481]:=",ExpressionUUID->"d6e62625-2357-447a-ae7d-62f87546dbbd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Hilbert space dimension: \"\>", "\[InvisibleSpace]", "4096"}],
  SequenceForm["Hilbert space dimension: ", 4096],
  Editable->False]], "Print",
 CellChangeTimes->{{3.958006311555626*^9, 3.9580063365541887`*^9}, 
   3.958006376743772*^9, 3.9581344678005943`*^9, 3.958134616754484*^9, 
   3.958134836390592*^9, 3.958135375755405*^9, 3.958135681771102*^9, 
   3.958135788871016*^9, 3.958176984824171*^9, 3.958177088514186*^9, 
   3.958188406583095*^9, 3.958188534604985*^9, 3.958188669986939*^9, 
   3.95818968206711*^9, 3.958189989978204*^9, 3.958190404786042*^9, 
   3.9581905798623257`*^9, 3.9581908149681597`*^9, 3.9584608799782143`*^9, 
   3.958460981139399*^9, 3.95846107420928*^9, 3.958461267709524*^9, {
   3.958467117530128*^9, 3.958467122939543*^9}, 3.958518019903932*^9, 
   3.958604357171463*^9, 3.9586047087228317`*^9, 3.95861243676095*^9, 
   3.9586141543336*^9, 3.958631265344886*^9, 3.9587791855424566`*^9, 
   3.9593745022158365`*^9, 3.959374546392702*^9, 3.9593746765914583`*^9, 
   3.9596756241492534`*^9, 3.962153447224579*^9, 3.9670836464607716`*^9, 
   3.9670943409695425`*^9, 3.9670944214766884`*^9, {3.9670944620993137`*^9, 
   3.9670944690607123`*^9}, 3.9670946583862853`*^9, {3.9670954541020823`*^9, 
   3.967095459415511*^9}, 3.9670965725513344`*^9, 3.96717205701511*^9, 
   3.9671748607987943`*^9, 3.9671751141426487`*^9, 3.9671755538964787`*^9, 
   3.967176097817809*^9, {3.967183817776803*^9, 3.9671838372478046`*^9}, 
   3.9671991626660233`*^9, 3.9672431783863025`*^9, 3.967247487133107*^9, 
   3.96724810135736*^9, 3.9673476945160933`*^9, 3.967350960925118*^9, 
   3.9674672506140585`*^9, 3.967551638586071*^9, 3.967552206600521*^9, 
   3.970736114515753*^9, {3.9875526989861803`*^9, 3.98755272265609*^9}, 
   3.987553560508589*^9, 3.989415282043004*^9},
 CellLabel->
  "During evaluation of \
In[481]:=",ExpressionUUID->"a0d4acab-9cc4-4eec-ba96-7f79f1e21c81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of NN pairs: \"\>", "\[InvisibleSpace]", "17"}],
  SequenceForm["Number of NN pairs: ", 17],
  Editable->False]], "Print",
 CellChangeTimes->{{3.958006311555626*^9, 3.9580063365541887`*^9}, 
   3.958006376743772*^9, 3.9581344678005943`*^9, 3.958134616754484*^9, 
   3.958134836390592*^9, 3.958135375755405*^9, 3.958135681771102*^9, 
   3.958135788871016*^9, 3.958176984824171*^9, 3.958177088514186*^9, 
   3.958188406583095*^9, 3.958188534604985*^9, 3.958188669986939*^9, 
   3.95818968206711*^9, 3.958189989978204*^9, 3.958190404786042*^9, 
   3.9581905798623257`*^9, 3.9581908149681597`*^9, 3.9584608799782143`*^9, 
   3.958460981139399*^9, 3.95846107420928*^9, 3.958461267709524*^9, {
   3.958467117530128*^9, 3.958467122939543*^9}, 3.958518019903932*^9, 
   3.958604357171463*^9, 3.9586047087228317`*^9, 3.95861243676095*^9, 
   3.9586141543336*^9, 3.958631265344886*^9, 3.9587791855424566`*^9, 
   3.9593745022158365`*^9, 3.959374546392702*^9, 3.9593746765914583`*^9, 
   3.9596756241492534`*^9, 3.962153447224579*^9, 3.9670836464607716`*^9, 
   3.9670943409695425`*^9, 3.9670944214766884`*^9, {3.9670944620993137`*^9, 
   3.9670944690607123`*^9}, 3.9670946583862853`*^9, {3.9670954541020823`*^9, 
   3.967095459415511*^9}, 3.9670965725513344`*^9, 3.96717205701511*^9, 
   3.9671748607987943`*^9, 3.9671751141426487`*^9, 3.9671755538964787`*^9, 
   3.967176097817809*^9, {3.967183817776803*^9, 3.9671838372478046`*^9}, 
   3.9671991626660233`*^9, 3.9672431783863025`*^9, 3.967247487133107*^9, 
   3.96724810135736*^9, 3.9673476945160933`*^9, 3.967350960925118*^9, 
   3.9674672506140585`*^9, 3.967551638586071*^9, 3.967552206600521*^9, 
   3.970736114515753*^9, {3.9875526989861803`*^9, 3.98755272265609*^9}, 
   3.987553560508589*^9, 3.9894152820470037`*^9},
 CellLabel->
  "During evaluation of \
In[481]:=",ExpressionUUID->"1e41a929-8fd7-46d9-9465-f40dc5d7bed9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "12"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.958006311555626*^9, 3.9580063365541887`*^9}, 
   3.958006376743772*^9, 3.9581344678005943`*^9, 3.958134616754484*^9, 
   3.958134836390592*^9, 3.958135375755405*^9, 3.958135681771102*^9, 
   3.958135788871016*^9, 3.958176984824171*^9, 3.958177088514186*^9, 
   3.958188406583095*^9, 3.958188534604985*^9, 3.958188669986939*^9, 
   3.95818968206711*^9, 3.958189989978204*^9, 3.958190404786042*^9, 
   3.9581905798623257`*^9, 3.9581908149681597`*^9, 3.9584608799782143`*^9, 
   3.958460981139399*^9, 3.95846107420928*^9, 3.958461267709524*^9, {
   3.958467117530128*^9, 3.958467122939543*^9}, 3.958518019903932*^9, 
   3.958604357171463*^9, 3.9586047087228317`*^9, 3.95861243676095*^9, 
   3.9586141543336*^9, 3.958631265344886*^9, 3.9587791855424566`*^9, 
   3.9593745022158365`*^9, 3.959374546392702*^9, 3.9593746765914583`*^9, 
   3.9596756241492534`*^9, 3.962153447224579*^9, 3.9670836464607716`*^9, 
   3.9670943409695425`*^9, 3.9670944214766884`*^9, {3.9670944620993137`*^9, 
   3.9670944690607123`*^9}, 3.9670946583862853`*^9, {3.9670954541020823`*^9, 
   3.967095459415511*^9}, 3.9670965725513344`*^9, 3.96717205701511*^9, 
   3.9671748607987943`*^9, 3.9671751141426487`*^9, 3.9671755538964787`*^9, 
   3.967176097817809*^9, {3.967183817776803*^9, 3.9671838372478046`*^9}, 
   3.9671991626660233`*^9, 3.9672431783863025`*^9, 3.967247487133107*^9, 
   3.96724810135736*^9, 3.9673476945160933`*^9, 3.967350960925118*^9, 
   3.9674672506140585`*^9, 3.967551638586071*^9, 3.967552206600521*^9, 
   3.970736114515753*^9, {3.9875526989861803`*^9, 3.98755272265609*^9}, 
   3.987553560508589*^9, 3.98941528205837*^9},
 CellLabel->
  "During evaluation of \
In[481]:=",ExpressionUUID->"6b525df7-0a45-4d5e-b078-167856f55993"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Dense", " ", "part"}], "*)"}]], "Input",
 CellChangeTimes->{{3.958780572193965*^9, 
  3.9587805727666826`*^9}},ExpressionUUID->"f850c439-a379-441e-9cb0-\
bd2fbe5d8887"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KE", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PE", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"0.", ",", 
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9672475205013905`*^9, 3.9672475547465687`*^9}, 
   3.9674672833422585`*^9},
 CellLabel->
  "In[489]:=",ExpressionUUID->"16cbc45a-e814-48c0-920d-824f200a102c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Diagonal", " ", "part"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"diagSum1", "=", "0."}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i1", ",", "i2"}], "}"}], "=", "pair"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"basis", "[", 
             RowBox[{"[", 
              RowBox[{"state", ",", "i1"}], "]"}], "]"}], "==", 
            RowBox[{"basis", "[", 
             RowBox[{"[", 
              RowBox[{"state", ",", "i2"}], "]"}], "]"}]}], ",", 
           RowBox[{"diagSum1", "+=", "1"}], ",", " ", 
           RowBox[{"diagSum1", "-=", "1"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"pair", ",", "nnPairs"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"PE", "[", 
        RowBox[{"[", 
         RowBox[{"state", ",", "state"}], "]"}], "]"}], "=", "diagSum1"}], 
      ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"state", ",", "1", ",", "dim"}], "}"}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{
  3.9672475654229717`*^9, {3.967254236175907*^9, 3.9672542506030226`*^9}, 
   3.967467269617894*^9, 3.967467399529507*^9},
 CellLabel->
  "In[491]:=",ExpressionUUID->"506df6c3-c0ca-4bb6-91f8-1561c3f12ae8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Off", "-", 
    RowBox[{"diagonal", " ", "part"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"originalState", "=", 
       RowBox[{"basis", "[", 
        RowBox[{"[", "state", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"flippedState", "=", "originalState"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"flippedState", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"1", "-", 
           RowBox[{"originalState", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"pos", "=", 
          RowBox[{"Position", "[", 
           RowBox[{"basis", ",", "flippedState"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"pos", "=!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"pos", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"KE", "[", 
              RowBox[{"[", 
               RowBox[{"state", ",", "j"}], "]"}], "]"}], "+=", "1"}], 
            ";"}]}], "]"}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "numSites"}], "}"}]}], "]"}], ";"}], ",", 
     RowBox[{"{", 
      RowBox[{"state", ",", "1", ",", "dim"}], "}"}]}], "]"}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.9675522763662615`*^9, 3.967552283762853*^9}, {
  3.9675523157787437`*^9, 3.9675523159421697`*^9}, {3.967552402364102*^9, 
  3.967552403425783*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"8f744aa6-41c6-4b04-aca2-327d6b488508"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mz", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"Total", "[", 
        RowBox[{"basis", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}]}], "-", "numSites"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962095397459945*^9, 3.9620954011743917`*^9}, {
   3.962153585283394*^9, 3.962153607481269*^9}, {3.9671762291529956`*^9, 
   3.9671762307675095`*^9}, 3.9671839273397865`*^9, {3.9671993430196815`*^9, 
   3.9671993515809784`*^9}, 3.967260787072056*^9, 3.984039614178833*^9, 
   3.985750244312652*^9, {3.986811562491088*^9, 3.986811579677659*^9}},
 CellLabel->
  "In[493]:=",ExpressionUUID->"170667af-da10-4926-8682-b418f4af4036"],

Cell[BoxData[
 RowBox[{
  RowBox[{"magOz", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Band", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "Mz"}], ",", 
     RowBox[{"{", 
      RowBox[{"dim", ",", "dim"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.962001116987956*^9, 3.9620012007582054`*^9}, {
   3.9620056566640196`*^9, 3.96200566688535*^9}, {3.962005776943983*^9, 
   3.962005782298126*^9}, {3.962051553739685*^9, 3.9620515573853197`*^9}, {
   3.9620953933285*^9, 3.9620954680024414`*^9}, 3.985750260711501*^9, 
   3.9857594705154953`*^9},
 CellLabel->
  "In[494]:=",ExpressionUUID->"387a7e12-fd75-4bde-bcfe-6a28a581369e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "=", "4.0"}]], "Input",
 CellChangeTimes->{{3.986525615554679*^9, 3.986525618378089*^9}, {
   3.9866121217152925`*^9, 3.9866121234826603`*^9}, {3.987305927164461*^9, 
   3.987305927802939*^9}, {3.9873126941525593`*^9, 3.9873127082419653`*^9}, {
   3.9873128319191604`*^9, 3.987312840602389*^9}, 3.9873872304784117`*^9, {
   3.987389736386214*^9, 3.9873897367619057`*^9}, 3.9874687649819155`*^9, {
   3.9875528660337615`*^9, 3.987552866697054*^9}, 3.9875535740575666`*^9, {
   3.9875536585864625`*^9, 3.9875536587749643`*^9}},
 CellLabel->
  "In[495]:=",ExpressionUUID->"4a34821b-4c70-4164-8351-37223a279e5c"],

Cell[BoxData["4.`"], "Output",
 CellChangeTimes->{
  3.986525619369043*^9, 3.9865261332644205`*^9, 3.9865562653494005`*^9, 
   3.986556470645108*^9, 3.9865565570941057`*^9, 3.9865566140899982`*^9, 
   3.9865582004086847`*^9, 3.9865616083043313`*^9, 3.98656164121117*^9, 
   3.9865621125259633`*^9, 3.9865975471974773`*^9, 3.9865977444359527`*^9, 
   3.9865978755822315`*^9, 3.9865979162780805`*^9, 3.986597997905693*^9, 
   3.986606643832668*^9, {3.9866121778330507`*^9, 3.98661217785369*^9}, 
   3.9866123121711235`*^9, 3.9866867137643857`*^9, 3.986791763158657*^9, 
   3.9868619078100133`*^9, 3.9873059290289583`*^9, 3.9873124403877563`*^9, {
   3.98731269537064*^9, 3.9873127087763276`*^9}, 3.987312841077386*^9, 
   3.987385951225812*^9, 3.9873872310990715`*^9, 3.9873897375023603`*^9, 
   3.987468765453866*^9, 3.9875528244532223`*^9, 3.987552868246481*^9, {
   3.987553634427163*^9, 3.9875536594487457`*^9}, 3.9894153585169*^9},
 CellLabel->
  "Out[495]=",ExpressionUUID->"e5f4cec6-2705-44d1-81f9-49ccb32be6ac"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hfulls", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"PE", "+", 
       RowBox[{"g", "*", "KE"}]}], ")"}]}], "+", 
    RowBox[{"0.0005", "*", "magOz"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.986483934079309*^9, 3.9864839488656263`*^9}, {
   3.986484010852046*^9, 3.9864840229936857`*^9}, {3.986484873364562*^9, 
   3.9864848737898607`*^9}, {3.986485311666438*^9, 3.986485312304091*^9}, {
   3.986485358477232*^9, 3.986485368978732*^9}, {3.9865256226420546`*^9, 
   3.986525623088152*^9}, {3.9865617389346204`*^9, 3.9865617529349947`*^9}, 
   3.9865619699145308`*^9, {3.986562129792137*^9, 3.9865621379915943`*^9}, {
   3.9865984367552233`*^9, 3.9865984399501457`*^9}, {3.986612155608362*^9, 
   3.986612156319193*^9}, {3.986811587891514*^9, 3.9868115879773445`*^9}, {
   3.9868619213456388`*^9, 3.9868619217709465`*^9}, {3.9868620021433024`*^9, 
   3.9868620026341915`*^9}, {3.9873124487496586`*^9, 
   3.9873124490552845`*^9}, {3.98731258575871*^9, 3.9873125862796235`*^9}, {
   3.9875528341209335`*^9, 3.98755283660675*^9}, {3.9894152916921606`*^9, 
   3.9894152919963284`*^9}, {3.9894153888171577`*^9, 
   3.9894153894440546`*^9}, {3.9894154454199677`*^9, 3.9894154461484375`*^9}},
 
 CellLabel->
  "In[515]:=",ExpressionUUID->"c05c017c-b006-4894-a5e0-956fe89e9e0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HermitianMatrixQ", "[", "Hfulls", "]"}]], "Input",
 CellChangeTimes->{{3.986491991429041*^9, 3.9864920010250463`*^9}, {
  3.98941544916022*^9, 3.989415449792735*^9}},
 CellLabel->
  "In[516]:=",ExpressionUUID->"193e4dc5-c35e-4aeb-a816-3129f52aaa88"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.987552839063896*^9, 3.987552871392722*^9, {3.987553634663149*^9, 
   3.9875536624650497`*^9}, 3.9894153587170877`*^9, 3.9894153920675554`*^9, 
   3.9894154537841787`*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"a0ea20af-1746-4e32-9d6f-9d2ea9be12e7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ee", "=", 
   RowBox[{"Eigenvalues", "[", "Hfulls", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.958004620642877*^9, 3.95800464358119*^9}, 
   3.958134742679656*^9, 3.958135470680663*^9, {3.958467812240445*^9, 
   3.958467838050329*^9}, 3.958467943881299*^9, {3.9586070848083515`*^9, 
   3.958607085212237*^9}, {3.9586145488325543`*^9, 3.958614550586774*^9}, {
   3.958632492110363*^9, 3.9586325129886923`*^9}, 3.9593746269171286`*^9, {
   3.959375515919944*^9, 3.9593755170479608`*^9}, {3.9594042215242095`*^9, 
   3.9594042226439486`*^9}, {3.967254265840062*^9, 3.9672542659634447`*^9}, 
   3.967510450479204*^9, 3.986489491328457*^9, 3.9864942195678997`*^9, 
   3.986494817559121*^9, 
   3.989415550491597*^9},ExpressionUUID->"2b787909-e387-4dd7-9a1e-\
e663efa80035"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeSort", "=", 
   RowBox[{"Sort", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9854867897036076`*^9, 3.9854867953459005`*^9}, 
   3.985750567029146*^9, 3.985750886489543*^9},
 CellLabel->
  "In[509]:=",ExpressionUUID->"4d927114-dca9-4207-870a-6d3105c91e8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ev", "=", 
   RowBox[{"Eigenvectors", "[", "Hfulls", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9593757517177844`*^9, 3.9593757592437897`*^9}, {
   3.967254296000213*^9, 3.967254296147642*^9}, 3.9675107604991117`*^9, 
   3.9864948300374203`*^9, 
   3.989415552351074*^9},ExpressionUUID->"08fef96b-88a4-4669-a7fd-\
ad164895b4ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eeOrdering", "=", 
   RowBox[{"Ordering", "[", "ee", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.954221491823718*^9, 3.954221492418556*^9}, {
   3.9582485069236774`*^9, 3.9582485109831*^9}, 3.959403606274993*^9, 
   3.959417785072567*^9, {3.962153494102158*^9, 3.962153494283854*^9}, {
   3.985821633477069*^9, 3.985821634857589*^9}},
 CellLabel->
  "In[511]:=",ExpressionUUID->"a051f8e9-2167-4b8b-a042-8755a901757d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evSort", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ev", "[", 
      RowBox[{"[", 
       RowBox[{"eeOrdering", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "dim"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8900537610761614`*^9, 3.8900537810437813`*^9}, {
  3.901707772775873*^9, 3.9017077843557277`*^9}, {3.917918697022018*^9, 
  3.9179187106854258`*^9}, {3.9534655939138002`*^9, 3.9534655978279953`*^9}, {
  3.9536028035017824`*^9, 3.953602810405628*^9}, {3.9542093730216684`*^9, 
  3.954209406671541*^9}, {3.954221481542396*^9, 3.954221483105055*^9}, {
  3.958248514471116*^9, 3.958248528184614*^9}, {3.959410642269038*^9, 
  3.959410649396571*^9}, {3.9596758025169935`*^9, 3.959675805545168*^9}, {
  3.9873059537345695`*^9, 3.987305956203349*^9}},
 CellLabel->
  "In[512]:=",ExpressionUUID->"b8e0ca27-48b1-4f5a-86cf-93d25cb496d6"],

Cell[BoxData[
 RowBox[{"MatrixPlot", "[", "KElist", "]"}]], "Input",
 CellChangeTimes->{{3.9840400919234266`*^9, 3.984040092134528*^9}},
 CellLabel->
  "In[514]:=",ExpressionUUID->"39a1fff3-ac72-4ee5-86c2-7902f2689043"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"g", "=", "4"}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.9875529125895967`*^9},ExpressionUUID->"141db1fe-e2b3-42dc-8b6a-\
bb25cc3601a6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"g", "=", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9875528789716277`*^9, 
  3.9875528811856585`*^9}},ExpressionUUID->"1ea9f4bc-b800-412f-9bd3-\
3798c65b5e12"]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"53500fd5-46a5-4d07-b22f-66226e077010"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 159, 3, 28, "Input",ExpressionUUID->"e7b42254-0b2e-487c-881e-9a7d7ba67699"],
Cell[720, 25, 4424, 65, 67, "Input",ExpressionUUID->"0780f43a-1d95-45d3-aa73-beec676fcc87"],
Cell[5147, 92, 977, 30, 67, "Input",ExpressionUUID->"8e760180-2663-4f9c-af84-eb93d4b9e3c6"],
Cell[6127, 124, 1964, 57, 86, "Input",ExpressionUUID->"08a1e963-7d1b-4800-92d0-94edc5d8f5ec"],
Cell[CellGroupData[{
Cell[8116, 185, 3340, 83, 314, "Input",ExpressionUUID->"8f3a058c-a652-44fd-90e2-b0978f5d882d"],
Cell[11459, 270, 1821, 29, 22, "Print",ExpressionUUID->"888a024a-a8a5-4c17-81de-d9aab17c8f37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13317, 304, 2559, 72, 219, "Input",ExpressionUUID->"e5273303-29bb-44f9-a90f-356b450e8a9c"],
Cell[CellGroupData[{
Cell[15901, 380, 1523, 25, 22, "Print",ExpressionUUID->"98ee343b-2a31-4db5-975f-5dc014fa97be"],
Cell[17427, 407, 2713, 67, 40, "Print",ExpressionUUID->"107a862e-04d1-47dc-8744-b95c9e13f00d"]
}, Open  ]]
}, Open  ]],
Cell[20167, 478, 1343, 35, 48, "Input",ExpressionUUID->"ca9dfc50-af0d-4f5e-8b16-9eb9b79fd610"],
Cell[21513, 515, 2577, 61, 200, "Input",ExpressionUUID->"620971c1-1ee1-4dba-8d69-78c1d05b4eeb"],
Cell[24093, 578, 3953, 89, 181, "Input",ExpressionUUID->"491063c4-cded-4ac8-aa7d-840606c0ce3b"],
Cell[28049, 669, 635, 13, 28, "Input",ExpressionUUID->"4a1c31d8-aa9b-4f4f-a476-f785e9218055"],
Cell[28687, 684, 861, 20, 48, "Input",ExpressionUUID->"37bbd65c-62cd-4cae-9fc8-aa246fe148e5"],
Cell[29551, 706, 1226, 22, 48, "Input",ExpressionUUID->"ca054942-2429-4e70-8768-c25e99751ce4"],
Cell[CellGroupData[{
Cell[30802, 732, 221, 4, 28, "Input",ExpressionUUID->"8d6662e4-91f0-4581-8807-695d3f9d892a"],
Cell[31026, 738, 710, 11, 32, "Output",ExpressionUUID->"356d4081-81c6-41e1-a0fc-d5bc79234759"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31773, 754, 804, 14, 28, "Input",ExpressionUUID->"86e27964-bd6a-4f81-b995-3813133cf740"],
Cell[32580, 770, 1218, 22, 46, "Message",ExpressionUUID->"98bab9f2-3421-4161-8402-a421a5f679e9"]
}, Open  ]],
Cell[33813, 795, 306, 7, 28, "Input",ExpressionUUID->"45e9146b-49f8-480e-94cf-1577152c1620"],
Cell[34122, 804, 1027, 25, 67, "Input",ExpressionUUID->"1dde49a4-4eeb-42d3-9811-cf45e5dabb3a"],
Cell[CellGroupData[{
Cell[35174, 833, 853, 19, 28, "Input",ExpressionUUID->"575fb0c2-fca8-47f6-a83b-cd1b3cb99a42"],
Cell[36030, 854, 27479, 444, 252, "Output",ExpressionUUID->"d97d2e80-07fd-44c2-be39-71ad5d87727b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63546, 1303, 414, 8, 28, "Input",ExpressionUUID->"39ec3dee-8bb8-4585-89a6-a496363bd614"],
Cell[63963, 1313, 1059, 19, 46, "Message",ExpressionUUID->"93d4413b-96db-4eb2-8ed8-63d6d3e89e92"]
}, Open  ]],
Cell[65037, 1335, 456, 9, 28, "Input",ExpressionUUID->"803857e2-86c4-42e9-b40b-971b1b201e31"],
Cell[65496, 1346, 924, 19, 28, "Input",ExpressionUUID->"e1f4b403-918c-4d58-a669-6053d15b4144"],
Cell[66423, 1367, 652, 12, 28, "Input",ExpressionUUID->"8c532338-6a43-4114-afb5-8ce7c0cc5936"],
Cell[67078, 1381, 219, 4, 28, "Input",ExpressionUUID->"1bc79842-a891-4c8d-b2ea-8db8aac4f02b"],
Cell[67300, 1387, 637, 13, 48, "Input",ExpressionUUID->"e41cf613-6ae0-49b8-af4a-0175ab298f26"],
Cell[67940, 1402, 186, 5, 28, "Input",ExpressionUUID->"286e7449-d094-4efa-b2d6-915a25b94e9a"],
Cell[68129, 1409, 240, 6, 28, "Input",ExpressionUUID->"435da0d7-a6cc-4a3c-af81-a172cf09c471"],
Cell[68372, 1417, 329, 10, 10, "Text",ExpressionUUID->"ff2b35a6-d7e4-4eab-8853-f68f55b570ba"],
Cell[68704, 1429, 290, 8, 41, "Input",ExpressionUUID->"e3583dd0-d566-4429-b62e-34cb65b54e69"],
Cell[68997, 1439, 203, 4, 28, "Input",ExpressionUUID->"24884771-0796-4d81-8f42-3f3720c884f0"],
Cell[69203, 1445, 2630, 44, 86, "Input",ExpressionUUID->"c81429d8-be82-4b28-874c-ac4a953fa580"],
Cell[71836, 1491, 380, 11, 28, "Input",ExpressionUUID->"4fce40a6-108e-46db-8037-192eab5cff9b"],
Cell[CellGroupData[{
Cell[72241, 1506, 2964, 91, 257, "Input",ExpressionUUID->"d6e62625-2357-447a-ae7d-62f87546dbbd"],
Cell[CellGroupData[{
Cell[75230, 1601, 1938, 30, 22, "Print",ExpressionUUID->"a0d4acab-9cc4-4eec-ba96-7f79f1e21c81"],
Cell[77171, 1633, 1926, 30, 22, "Print",ExpressionUUID->"1e41a929-8fd7-46d9-9465-f40dc5d7bed9"],
Cell[79100, 1665, 2808, 62, 22, "Print",ExpressionUUID->"6b525df7-0a45-4d5e-b078-167856f55993"]
}, Open  ]]
}, Open  ]],
Cell[81935, 1731, 209, 5, 28, "Input",ExpressionUUID->"f850c439-a379-441e-9cb0-bd2fbe5d8887"],
Cell[82147, 1738, 571, 17, 48, "Input",ExpressionUUID->"16cbc45a-e814-48c0-920d-824f200a102c"],
Cell[82721, 1757, 1468, 42, 105, "Input",ExpressionUUID->"506df6c3-c0ca-4bb6-91f8-1561c3f12ae8"],
Cell[84192, 1801, 1903, 51, 143, "Input",ExpressionUUID->"8f744aa6-41c6-4b04-aca2-327d6b488508"],
Cell[86098, 1854, 842, 20, 28, "Input",ExpressionUUID->"170667af-da10-4926-8682-b418f4af4036"],
Cell[86943, 1876, 717, 17, 28, "Input",ExpressionUUID->"387a7e12-fd75-4bde-bcfe-6a28a581369e"],
Cell[CellGroupData[{
Cell[87685, 1897, 636, 10, 28, "Input",ExpressionUUID->"4a34821b-4c70-4164-8351-37223a279e5c"],
Cell[88324, 1909, 1017, 15, 32, "Output",ExpressionUUID->"e5f4cec6-2705-44d1-81f9-49ccb32be6ac"]
}, Open  ]],
Cell[89356, 1927, 1334, 25, 28, "Input",ExpressionUUID->"c05c017c-b006-4894-a5e0-956fe89e9e0c"],
Cell[CellGroupData[{
Cell[90715, 1956, 273, 5, 28, "Input",ExpressionUUID->"193e4dc5-c35e-4aeb-a816-3129f52aaa88"],
Cell[90991, 1963, 309, 6, 32, "Output",ExpressionUUID->"a0ea20af-1746-4e32-9d6f-9d2ea9be12e7"]
}, Open  ]],
Cell[91315, 1972, 808, 14, 28, "Input",ExpressionUUID->"2b787909-e387-4dd7-9a1e-e663efa80035"],
Cell[92126, 1988, 306, 7, 28, "Input",ExpressionUUID->"4d927114-dca9-4207-870a-6d3105c91e8e"],
Cell[92435, 1997, 368, 8, 28, "Input",ExpressionUUID->"08fef96b-88a4-4669-a7fd-ad164895b4ad"],
Cell[92806, 2007, 456, 9, 28, "Input",ExpressionUUID->"a051f8e9-2167-4b8b-a042-8755a901757d"],
Cell[93265, 2018, 975, 20, 28, "Input",ExpressionUUID->"b8e0ca27-48b1-4f5a-86cf-93d25cb496d6"],
Cell[94243, 2040, 219, 4, 28, "Input",ExpressionUUID->"39a1fff3-ac72-4ee5-86c2-7902f2689043"],
Cell[94465, 2046, 188, 5, 28, "Input",ExpressionUUID->"141db1fe-e2b3-42dc-8b6a-bb25cc3601a6"],
Cell[94656, 2053, 214, 5, 28, "Input",ExpressionUUID->"1ea9f4bc-b800-412f-9bd3-3798c65b5e12"]
}
]
*)


